A Connectivity-Order Law and Conditional Minimal-Mechanism Identification in Many-Body Geometric Phases

The value of a multiqubit geometric phase at a single operating point does not reveal whether it was generated directly or through a connected sequence of lower-body interactions. For analytic, gapped, nondegenerate Abelian holonomies, we jointly resolve logical support and independently calibrated coupling support. Every nonzero connected response must involve an active set that connects and covers the target and must contain one factor of each active coupling, yielding the sharp onset bound $\nu_S \geq \tau_E(S)$. The same selection law applies locally to projected Berry curvature. Conversely, an unrestricted finite-dimensional construction realizes all responses allowed by the connected-cover condition simultaneously, making the condition necessary and sufficient within this theorem class. Operationally, simultaneous confidence bands certify detected mixed responses while controlling false positives; a factor-of-two separation condition additionally recovers exact library-relative response minima. In a complete dictionary, nontriviality of every minimal-cover response is generically necessary and sufficient for these minima to coincide with the minimal calibrated mechanisms. Three-qubit Wilson calculations distinguish direct and pair-mediated routes with the same endpoint phase, and a synthetic Ramsey audit locates the finite-resolution boundary.

==> anc/README.md <==
# Supplementary Data and Software

This archive accompanies “A Connectivity-Order Law and Conditional
Minimal-Mechanism Identification in Many-Body Geometric Phases.”

## Reproduction

From the archive root, create the recorded environment in
`code/environment.yml` and run:

```bash
bash code/reproduce_all.sh
```

The entry point regenerates the conceptual theory map and the experimental
workflow figure, and validates the
quotient/factorization structure, the universal hypergraph witness, the
complete logical-support projector algebra, the joint logical--interaction
support decomposition relative to arbitrary factorized blocks,
the Boolean-graded active-set carrier, simultaneous generic realization,
dynamically faithful support padding, the universal connected-cover
possibility classification, and the graph/hypergraph inverse boundary,
singleton-partition recovery, the arbitrary-support Steiner reduction, the
rank-\(k\) and weighted connected-cover corollaries, and the fixed-support
graph-distance limit,
direct and mediated perturbative orders, the covariant and noncovariant
three-body models, the exact antiunitary radial parity of the pairwise chain,
the equal-phase direct-versus-mediated comparison, synthetic phase-noise
order/derivative inference, the three-cover mechanism-certification and
out-of-sample coupling-ray prediction, the generic response-minimum/cover
correspondence, finite-resolution response-minimal recovery,
the generic bridge to minimal mechanisms, optimal error-band separation constant and
seven-response synthetic protocol audit, and the spectral-gap and branch-tracking checks
attached to each reported model.

## Contents

- `code/`: Python source, reproduction entry point, environment file, and
  recorded dependency information.
- `data/`: machine-readable CSV and JSON outputs supporting the reported
  results.
- `SELECTION_THEORY_NOTES.md`: concise mathematical notes for the finite
  selection-theory checks.
- `code/validate_connectivity_corollaries.py`: finite audit of the Steiner,
  rank-\(k\), loose-hypertree sharpness and positive-weight consequences; its
  machine-readable summary is `data/connectivity_corollary_audit.json`.
- `code/validate_relative_framework.py`: finite audit of the complete,
  orthogonal and idempotent logical-support projectors, their anchored-character
  evaluation, and the exact relative connected-cover theorem, including
  repeated projected supports and the microscopic-support qualification; its summary is
  `data/relative_framework_validation.json`.
- `code/validate_selection_theory_extensions.py`: symbolic and numerical audit
  of the strengthened selection theory, including 216 simultaneously
  designated sectors, the 32-dimensional faithful-support check, simple-graph
  reconstruction through six vertices and the maximal-edge hypergraph
  identifiability boundary. Its summary is
  `data/selection_theory_extension_validation.json`.
- `code/validate_radial_parity_symmetry.py`: matrix-, Wilson-, and
  connected-character-level validation of the pair-chain parity theorem,
  including randomized noncovariant loops and a direct-`ZZZ` negative control.
- `code/validate_matched_output_mechanism.py`: tunes pair-mediated and direct
  three-body endpoints to the same connected phase, then verifies distinct
  quadratic and linear orders under a common normalized scan.
- `validation_mechanism_certification/`: independently varies all three
  pairwise covers and the direct three-body coordinate, extracts the local
  mechanism coefficients, predicts unused coupling rays, and includes the
  symmetry and nonlinear-coordinate controls needed to delimit the inference.
- `validation_generic_mechanism_identifiability/`: exhaustively checks the
  minimal-response/minimal-cover correspondence on all four-vertex
  hypergraphs and labelled repeated-support dictionaries, tests the necessary
  family-identifiability condition, and audits bias-plus-noise exact-set
  recovery with a preselected finite-difference step. Its extrapolation-based
  bias term is a numerical proxy rather than a certified experimental bound.
  Its numerical notes distinguish unconditional no-false-positive response
  certification from exact response-minimum recovery under an externally
  justified beta-min condition and from the separate generic
  minimal-mechanism bridge.


==> anc/SELECTION_THEORY_NOTES.md <==
# Technical notes: connected-cover selection theory

## 1. Exact mathematical carrier of the selection rule

Let `L_i` set logical label `a_i` to its reference value and let `Z_e` set
coupling coordinate `g_e` to zero.  The two Boolean support projectors are

\[
P_S^{\rm log}=\prod_{i\in S}(1-L_i)\prod_{i\notin S}L_i,
\qquad
P_F^{\rm int}=\prod_{e\in F}(1-Z_e)\prod_{e\notin F}Z_e.
\]

Each family is complete, orthogonal and idempotent.  Because the two families
act on independent axes, their products

\[
\Pi_{S,F}=P_S^{\rm log}P_F^{\rm int}
\]

are also complete, orthogonal and idempotent.  The finite audit checks 13,600
logical-projector algebra identities and 1,040 anchored-character evaluations,
including the sign
`Phi_(S,alpha)=(-1)^|S| (P_S^log gamma)(alpha,0)`.
For a target logical support `S`, write `C_S` for the labelled edge sets whose
projected supports connect and cover `S`.  The exact theorem is most compactly
carried by the Boolean-graded linear space

\[
\mathcal A_S=
\bigoplus_{F\in C_S}g_F\mathscr O_F,
\qquad
g_F=\prod_{e\in F}g_e,
\]

where `O_F` is the ring of analytic germs in the coordinates of `F` only.
The exact decomposition and divisibility theorem says
`Pi_(S,F) gamma = 0` outside `C_S`, while every allowed sector is divisible by
`g_F`; anchored evaluation gives `Phi_S in A_S`.

The same joint-sector statement holds pointwise for the Berry-curvature table
on a common gapped patch.  Its integral over a fixed contractible surface gives
the holonomy selection law.

This space is not an ordinary monomial ideal in the full coordinate ring.
For example, `{01,12}` is a connected cover of target `{0,2}`, whereas adding
the disjoint edge `34` makes the exact active set disconnected.  An ordinary
ideal containing `g_01 g_12` would also contain `g_01 g_12 g_34` and therefore
forgets the exact active-set selection rule.  A monomial ideal may still be
used as a coarser device for total or weighted order bounds, but not as the
complete mechanism classifier.

## 2. Simultaneous finite-dimensional realization

### Statement

For a finite block set, finite labelled multihypergraph, and finite logical
label alphabets, there exists one finite-dimensional block Hamiltonian and one
closed loop for which every topologically allowed square-free coefficient is
nonzero simultaneously:

\[
\exists H_*\ \forall(S,F):\qquad
[g_F]\Phi_S(H_*)\ne0
\quad\Longleftrightarrow\quad
F\in C_S.
\]

The statement permits unrestricted but finite auxiliary block dimension.  It
does not assert simultaneous saturation in a prescribed qubit-only or
symmetry-restricted device family.

### Proof

There are finitely many allowed pairs `l=(S,F)`.  For each pair, take the
existing finite-dimensional witness layer `H_l` whose designated coefficient
is nonzero.  Give every layer its own auxiliary and logical-copy factors
inside each reference block.  A global block label is embedded by assigning
the same selected label to all logical copies in that block.  The tensor
product of the layer branches is therefore still a product-labelled branch
of one finite-dimensional block system.

Let the global loop be the tensor product of the layer loops and let

\[
K_*(\mathbf g)=\sum_l \beta_l K_l(\{\alpha_{le}g_e\}_{e\in F_l}),
\]

with every term extended by identities to the other layer factors.  The
positive scales `beta_l` may be chosen rationally independent or
superincreasing so that every selected product branch remains simple at the
origin.  Scaling an entire layer does not change its eigenvectors or its
geometric phase.  For sufficiently small `g`, a common nonzero gap follows by
finite-dimensional perturbation theory.

The global eigenbranch and loop factorize across layers, so its branch phase
is the sum of the layer phases.  Fix one requested coefficient
`c_{S,1_F}`.  As a polynomial in the independent design weights `alpha_le`,
it contains the designated layer monomial

\[
c^{(l)}_{S,1_F}\prod_{e\in F}\alpha_{le},
\qquad c^{(l)}_{S,1_F}\ne0.
\]

No other layer contains the same set of algebraically independent layer
variables.  Hence this coefficient polynomial is not identically zero.
There are finitely many requested coefficients, so the union of their
proper algebraic zero sets has empty interior and measure zero.  One generic
choice of nonzero `alpha_le` therefore makes all allowed coefficients nonzero
simultaneously.  The universal connected-cover theorem makes every forbidden
coefficient zero.  This proves the equivalence.

The finite symbolic audit in the accompanying script enumerates 216 allowed
support--active-set pairs for a representative four-block labelled
multihypergraph with repeated projected supports and confirms that every pair
has a unique designated layer monomial.

## 3. Dynamically nontrivial exact-support padding

For every block that is needed only to complete the prescribed operator
support, replace the passive spectator factor `Z` by

\[
Q_{e,v}(\vartheta)=
\cos\vartheta\,Z_{e,v}+\sin\vartheta\,X_{e,v},
\qquad 0<\vartheta<\pi/2.
\]

This operator is Hermitian, traceless, has unit norm, and does not commute
with a diagonal spectator Hamiltonian.  It therefore acts dynamically rather
than as a fixed scalar on the selected state.

In the square-free coefficient, each labelled edge acts exactly once and its
spectators are edge specific.  Any off-diagonal spectator excitation created
by the `X` part cannot be removed without applying the same edge again, which
would repeat that coupling and leave the square-free sector.  Only the
no-flip matrix element survives in the cross term with the unperturbed branch:

\[
\langle0|Q_{e,v}(\vartheta)|0\rangle=\cos\vartheta.
\]

Consequently the original witness coefficient becomes

\[
c^{\rm faithful}_{S,1_F}=
c^{(0)}_{S,1_F}
\prod_{(e,v)}\cos\vartheta_{e,v}\ne0.
\]

A direct 32-dimensional diagonalization was performed for the padded
two-edge cover `{A,B,D}-{B,C}`.  The mixed connected coefficient follows the
predicted cosine law with maximum relative error below `4.7e-7`; the error
decreases quadratically with the finite-difference step.  Single-edge
connected characters remain below `1.4e-15`.  For nonzero angle, both the
off-diagonal spectator amplitude and its commutator with the local spectator
Hamiltonian are nonzero.

## 4. Inverse results under simultaneous generic saturation

Assume a cover-complete family in which the intrinsic order profile saturates
the topological cost, `nu_S=tau_E(S)`, for every tested support.

### Simple graphs

For pairwise interactions,

\[
\nu_{\{u,v\}}=\operatorname{dist}_G(u,v).
\]

Therefore `{u,v}` is an edge if and only if the saturated pair order is one.
The complete pair-order matrix reconstructs the graph.  Exhaustive enumeration
of all 33,866 simple graphs on two through six labelled vertices found 33,866
distinct distance profiles and recovered every edge set exactly.

### Finite hypergraphs

For a finite unlabelled hypergraph,

\[
\tau_E(S)=1
\quad\Longleftrightarrow\quad
S\subseteq e\text{ for some }e\in E.
\]

The inclusion-maximal supports with order one are exactly the inclusion-
maximal hyperedges.  Moreover, deleting a nested edge does not change any
cover cost: a cover using that edge can replace it by a containing maximal
edge, and if the maximal edge is already present the nested edge can be
removed without losing coverage or edge-intersection connectivity.  Thus the
entire scalar cover-cost profile depends only on the maximal-edge Sperner
reduction.

All 2,048 hypergraphs built from the 11 possible nontrivial edges on four
vertices were enumerated.  Their complete cover-cost profiles agreed with
those of their maximal-edge reductions.  All 114 Sperner hypergraphs were
recovered exactly from the maximal supports of order one.  A hypergraph with
edge `012` and one with edges `012,01` have identical complete scalar order
profiles.  Parallel labelled copies are likewise invisible to scalar cover
costs.

Hence scalar onset data can identify a simple graph or the maximal-edge
clutter of a generically saturated hypergraph, but cannot identify nested or
parallel labelled interactions.  Calibrated mixed derivatives retain the
edge labels and provide the natural follow-up test for those mechanisms.

## 5. Summary

All three results hold within the stated
finite-dimensional analytic Abelian domain:

1. exact mechanism selection is a Boolean-graded direct-sum statement, not an
   ordinary-ideal equality;
2. cover-by-cover sharpness can be strengthened to one simultaneous generic
   finite-dimensional realization, and exact support can be made dynamically
   nontrivial;
3. the resulting saturated order profile has a precise inverse theorem and a
   precise non-identifiability boundary.

The inverse theorem requires generic saturation, and reconstructing a complete
support profile has exponential measurement cost in the number of blocks.


==> anc/SHA256SUMS.txt <==
8efcd878c49d7a81893e48b9993348a971d756144a67083765625c9495a63290  README.md
3ef2fa83c84eaf7ab8293f08771698e65cf637adfb7621060f8f10ceaa2e6a13  SELECTION_THEORY_NOTES.md
dc0fdd043981fa8e50a4ba63afe60e382e8639cd8a5b66cc4801a8c1996d76cc  code/ENVIRONMENT_LOCK.txt
b591108cad42e865012a9f5c52aa51f1cd97dbe154ad3b335a10738ec95b5424  code/README.md
79f7cdcaf244ed96a2addadb44485fa77c865baf8026b01e1526ac9b3cd5144a  code/environment.yml
f23f0ac7cec04c435937447e4a6b0c4920ddaf0f9ea672709e4f3b4e92f4567f  code/fixed_support_core.py
d44f71c6154316d846fd21fa916a8379aa9b17a77a7f41e85fa676c815cd1377  code/reproduce_all.sh
fa21bede6cbe415280b7518c60bbe8815144e65bf1d356bea0b33ef09c5228ca  code/reproduce_experimental_bridge.py
4ccb4cf729eccb46255aadb09b69241749e874012421a069fb3ddd3dcec197e8  code/reproduce_experimental_inference_validation.py
b37849c6d6ed4c8b6f49fa71c86c1a6968d2612ca07948b164afb9a3059e9b10  code/reproduce_experimental_workflow.py
dd3d780646c402b0f88790ae1ccc4f5d4f60adb1fe42193f602cc636dd4c65c8  code/reproduce_minimal_connected_holonomy.py
c2d538fe717be4e593b9cc08f81b0d3f3561e0bc2318e1e6f8f5e73d47ec6638  code/reproduce_theory_map.py
877e592e5b330e483fa8a1d8034656ef93255abb9e9ce91c48f1ec5a60fbe279  code/validate_connectivity_corollaries.py
2f540cb47a4240133825555436b93806aad1f37af1e13ab41899bdfb7cb9e269  code/validate_fixed_support.py
3a409441e6e0113616d62d025c2a1735cfa58c56a8d8d53dc5bc3fb2d0f156fb  code/validate_matched_output_mechanism.py
02cc764d8f7612856c1fe6dd6906001f65d483eddace3bf983b88bb4b4dcf5c4  code/validate_noncovariant_three_body.py
b61f80cd7bc4417857f00ef8caf149462e9c949409547a6623fa3c4711190c83  code/validate_partition_factorization.py
6675881f20c972f08b8fada1e293ab4b591ff76b6077ce51f34ec627843f99fb  code/validate_radial_parity_symmetry.py
2ff96770e219809b061016f193e3e797ad4852c8abac6f43b831bfc250209f42  code/validate_relative_framework.py
20815524a7dbaf76a63918991093b55c30911a3577a7152dac92264be37a2a64  code/validate_selection_theory_extensions.py
9ebaf13bb71c92e55dc01a2a8ceb2bf817df591a1768424da12e6c5d64c8143a  code/validate_universal_witness.py
473123de160ed5d32c06da3176d9a53ed886c24f1e82a6594f39d3bfbaa70525  data/connectivity_corollary_audit.json
5f816ab343c49f0d26df05dce37c8f21dd44a14b524be6e644b1ef4204c902a2  data/direct_hamiltonian_checks.csv
e5f2691e67b0b0977e1b5906eacbce970dc86e5c01a3eb1e96c1c18c6fec44fd  data/directional_cancellation.json
46450a169010106df837ff96102b5fcd1081cd875247352094304638e07b6ed3  data/exhaustive_connected_graphs.csv
b5f711e45ed35e2e163bd0b6851704e45579211637c1f5ee4694231da62de7fb  data/experimental_bridge_derivative_convergence.csv
194d5ff2b571e99b17df6dd2cd0c704de6a92320ebdee8664bf68b4b87abe40e  data/experimental_bridge_elasticity.csv
c9083bdcf4606486377fca984f97cd6f02113d293e6483412838e12c95c088cd  data/experimental_bridge_mesh_convergence.csv
e6f35296a442e9096014f2d661caaabecf5001a7598de6548a9a9b1a6bccd949  data/experimental_bridge_phase_scan.csv
69181a392f0848e92ca31aa0f23785683215a20f2bbcfc57979868199c428756  data/experimental_bridge_summary.csv
c02376a8ec6d2acef4bd8bd8251d837a32b4a24ef3feef05d4f1958151bf8593  data/experimental_derivative_error_budget.csv
c4517184fcda88d744677cf28577c018911cc634875c7fa8ad3a05bb3f431ecc  data/experimental_inference_summary.json
62175d373ab1d85682367e2949c1a32e11a3e18fa7fff19b5b68b11ffd8da1bc  data/experimental_order_inference_success.csv
dd57dfd4db83e26014e5068cc0b0af2a6d72d1fb55f60d9169789d22bab03795  data/finest_partition_recovery.json
d461105cce53cf50849c2f9d0be3a0383cd07581de7bfbfbe51b648996155862  data/fixed_support_chain_phase_scan.csv
9a556c7c4fb6cc54f3e0c1cf2760fc29b6e9fdc0ab44723a5c99ed8a88bf19e9  data/fixed_support_chain_scaling.csv
39a8075e7d365f907837fbbf93d74a077f82b5742dcc013efcb1d926dd1531a9  data/fixed_support_summary.json
a72dea148acd9af05addb503624c3f218e25cf654cf304d357791da3eb5b3db9  data/gap_controlled_domain_checks.csv
1932ffc2674b58b2268a5bee384f5053e4b8a0196a2a0c4c57e30f8233109c85  data/generic_nonzero_witnesses.json
fda5731ac0dd79af937638bda0f4190ab6a314477add95ffed279a68200c815d  data/generic_saturation_ensemble.csv
c1b0d031d921f83ef2836a61a09959a3c689050d813b867d741a171f8eb9dde1  data/matched_output_elasticity.csv
9731008a2583d696e794d7395cbaa66c304c17d4bdc574db0ca4725d01c3000d  data/matched_output_mesh_convergence.csv
3deebd95082c899ac5f8ebe393a32fef77fb673cbf122f6df76584d8d9c791da  data/matched_output_scan.csv
2ef6d01ff4c5d44899f7086149694806230db8b25e554c51fbb6a756b07c216c  data/matched_output_summary.json
65c90aa7058f8b03d6a55c03544e2dcac7b942ed0fce6b9c7adb6c94e90b5c62  data/minimal_connected_holonomy_convergence.csv
c2964dad3f0845c07d18e1425e835ebcb71ce9e5d94c1243c1716af68f0b41a9  data/minimal_connected_holonomy_elasticity.csv
2bdeef7a961c32e1a77424edc90354b2588b15231f90ab21e4f2ad1ec21ed132  data/minimal_connected_holonomy_scan.csv
b7f8ad269ae01c21b0243f69080825d4a0416f98d8dddba82179f7903449c8f0  data/minimal_connected_holonomy_summary.csv
eeec965b6bff647954cf16909b8a49825f296e1b4a6be04ff69c64e016ad3cc6  data/noncovariant_three_body_scan.csv
5dab1b438efc3d958cbcab55e03d649be08f36470df8b55246a4db46ea803665  data/noncovariant_three_body_summary.json
b34ec092a63342674e30889e498e41a90436119049928be1da51279dfcfbc80b  data/partition_factorization_summary.json
e6416f783e447ccc15191be8d1761a6c607493bd3059e0d82b8e919353edc708  data/partition_join_counterexample.json
d0b1ddf38d9dc482ef10b7ab674588dcce67a5f71188f68d8478ac92201a1ff4  data/partition_lattice_checks.csv
e0388fcbca54a023230f8a702d00ccd651c8d6d2ec48c68316de1cea526dddad  data/radial_parity_symmetry_scan.csv
17683614c2c854594abae14148f710e40c769686d4580e0980f272fbb50056b8  data/radial_parity_symmetry_validation.json
92a0637d36714ef9accbd716fb38e0c6a5f2900386bcfea380d1eb2f323aa526  data/random_hypergraph_checks.json
aa77c4b259da39dbbd0cef1badb9f956f3578f6ef55db043b690db03d1568952  data/relative_framework_validation.json
2d9733d06c94f1bbc5363c389f0f161aef8a3cd038bc22f8a6093894b54c83ad  data/representative_witnesses.json
19acc8faa83c1dfe3772eae8466b5fe38ddd06cd57067bb69a8b3d4a4f174483  data/selection_theory_extension_validation.json
39026897d9596d1e73cc469bfb2c8e921da1d9243c250249c2a99423b2652b4e  data/symmetry_zero.json
c3c39eaf42cd0788ee14dff9c8e951c3fcf5cd138abd76ea21559d91759194e2  data/universal_witness_summary.json
f7f57225cff2d508cb4f003f6d2b3bb0d46f07bf7481717c78942bda53f965ba  validation_generic_mechanism_identifiability/MECHANISM_IDENTIFIABILITY_NOTES.md
8ebdf46e0062e15fb54a1ae3f9ef027da7cb09ed7814a937fd0fc1a2e8ef85fb  validation_generic_mechanism_identifiability/SHA256SUMS.txt
8c8ccdc410477fdc396a7695f56d2d24636c497a412270a7054e4d45b77a1864  validation_generic_mechanism_identifiability/combinatorial_mechanism_correspondence.json
93ced67d53d46dbf6a6bb613b46d380a27865023c6143111453e2d497a6101b6  validation_generic_mechanism_identifiability/finite_noise_mechanism_set_recovery.csv
52b132f6f36133a04d8e5b0df883f6a658592dd198a17ccc3e9d5181965fa7da  validation_generic_mechanism_identifiability/finite_noise_mechanism_set_recovery.pdf
eef4418de008eaaead75cbe97cf0d2a27c378f31aac0c901888de98af68b011d  validation_generic_mechanism_identifiability/finite_noise_mechanism_set_recovery.png
6936622323ac5a1f0a02d7155faf62dc3ef0b28d6464b8b72a631d7d0901ea86  validation_generic_mechanism_identifiability/finite_noise_mechanism_set_summary.json
8cba946c6cdb0c2441b3db323bc1786fc91b338f44338b99ad332c32c14c09e0  validation_generic_mechanism_identifiability/finite_noise_per_mechanism_detection.csv
7c1d70be9075c1dd153061afe0b95643fcdfef8ec93385e88218b22465c6eede  validation_generic_mechanism_identifiability/validate_generic_mechanism_identifiability.py
9880dbe72c95dd5b1d82cf5250806a5ef1f2daf322de4f66f8a06aa136516d01  validation_mechanism_certification/MECHANISM_CERTIFICATION_NOTES.md
942adebf80a9f35b718b1b1c0e80a85a8b712e18a2b2c4cf1c860823d5ad5e5c  validation_mechanism_certification/SHA256SUMS.txt
7ca564b7f1e8dbfe0fc495213095b85bcd4a6db7ffc79a6ea6dbb3e5161f5f26  validation_mechanism_certification/edge_resolved_derivatives.csv
8585a49d27c90c58f63156633b98061f9800162d080f152fe5e6f63b1a1cc65f  validation_mechanism_certification/leading_model_predictions.csv
2189332f45338c4a774045742e06d423ca74f4761fd4a71cf589ff3083915847  validation_mechanism_certification/mechanism_certification_summary.json
7774b6ff87f1177b4d9968b1f2c94ff1a187028e1b437461de1173f4f15e6eba  validation_mechanism_certification/mechanism_certification_validation.pdf
b01c30291334ef667ce920c389445948f7f9834344b48c4a5901c2a447e50d9c  validation_mechanism_certification/mechanism_certification_validation.png
c41c4e2e896de068494a9ff033fe2cfe5b6d41cd24c30402c34239af7105b9b7  validation_mechanism_certification/mixed_mechanism_elasticity.csv
e314c034976a6fabf9c0174d4d9006ef3db9b63d83005cf1dfc6c39811df03f0  validation_mechanism_certification/radial_orders.csv
cb86cf7c63a000ad8951411dc1bebb188981badf34d23d170209dd43c780e8e5  validation_mechanism_certification/validate_mechanism_certification.py


==> anc/code/ENVIRONMENT_LOCK.txt <==
Reference environment
=====================
Python: 3.13.5 (GCC 14.2.0)
NumPy: 2.3.5
SciPy: 1.17.0
pandas: 2.2.3
Matplotlib: 3.10.8
BLAS/LAPACK: scipy-openblas 0.3.30, USE64BITINT, DYNAMIC_ARCH
Operating system: Linux x86_64, glibc 2.41

The documented reproduction entry point sets OPENBLAS, OMP and MKL to one
thread by default for deterministic local execution and to avoid nested
parallelism in process-pool stages. These standard environment variables may
be overridden explicitly by the user. Exact floating-point byte identity may
still depend on CPU instruction sets and linear-algebra builds; the numerical
tolerances reported in the manuscript are the reproducibility criterion.


==> anc/code/README.md <==
# Reproduction scripts

Run `bash code/reproduce_all.sh` from the root of the Supplementary Data and
Software archive to regenerate the numerical products.

## Universal theory validations

- `validate_partition_factorization.py`: exhaustive partition-factorization
  meet-semilattice checks, the join counterexample, directional cancellation,
  symmetry-protected zeros, and the gap-controlled analytic domain.
- `validate_universal_witness.py`: constructive nonzero-witness certificate
  for arbitrary finite connected hyperedge covers. It exhausts all 27,475
  connected labelled graphs on two through six vertices, samples 5,000 random
  connected hypergraphs, and directly diagonalizes eight witnesses through
  fifth order.
- `validate_connectivity_corollaries.py`: finite combinatorial audit of the
  arbitrary-support Steiner reduction, the rank-$k$ cardinality bound and the
  positive-weight connected-cover inequality. It checks all simple graphs
  through five vertices, 87,928 connected rank-$k$ edge families and explicit
  loose-hypertree sharpness examples.
- `validate_relative_framework.py`: finite audit of the complete, orthogonal
  and idempotent logical-support projectors, their anchored-character sign,
  coupling-subset M\"obius inversion, invalid-component vanishing, relative
  block-cover costs, singleton-partition recovery, repeated projected supports
  and the exact microscopic-support qualification.
- `validate_selection_theory_extensions.py`: verifies that exact active sets
  form a Boolean-graded selection space rather than an ordinary monomial
  ideal; audits 216 designated monomials for simultaneous realization;
  directly checks faithful spectator padding in dimension 32; reconstructs
  every labelled simple graph through six vertices from pair orders; and
  verifies the maximal-edge identifiability boundary for all four-vertex
  hypergraphs. Its machine-readable output is
  `data/selection_theory_extension_validation.json`.
- `validate_fixed_support.py`: runs the fixed-endpoint graph-distance
  validation on mediator paths of one through five edges.
- `reproduce_theory_map.py`: vector main-text map of the local-phase quotient,
  exact factorization criterion, exact relative connected-cover decomposition
  and its
  theory-level corollaries.
- `reproduce_experimental_workflow.py`: vector main-text workflow that turns
  the theory into one calibrated experimental outlet: radial screening,
  one-sided architecture/locality exclusion, simultaneous mixed-response
  thresholding and inclusion-minimal response-set recovery, followed by the
  generic bridge to minimal calibrated mechanisms in a complete identifiable
  dictionary.
- `reproduce_minimal_connected_holonomy.py`: direct two-body factorization,
  stationary perturbation, mixed curvature, Wilson convergence, and
  weak-coupling elasticity.
- `reproduce_experimental_bridge.py`: eight-dimensional, phase-driven Ising
  model matched to the interaction class of tunable superconducting couplers.
  It compares an AB--BC pairwise chain with a direct ZZZ term, adds a residual
  coupling-coordinate test with `g_ABC/g_AB=-0.002`, and applies predefined
  checks for factorization,
  perturbative order, elasticity, gaps, assignments, and Wilson convergence.
- `validate_matched_output_mechanism.py`: root-solves pair-mediated and direct
  three-body endpoints with the same connected phase, then verifies that their
  normalized weak-coupling scans recover orders two and one. It also checks the
  fixed endpoints at a finer mesh and retains the residual-direct crossover as
  a mechanism-identifiability control.
- `../validation_mechanism_certification/validate_mechanism_certification.py`:
  extends the three-qubit test to all three pairwise covers and a direct
  hyperedge, extracts edge-resolved derivatives, predicts unused coupling
  rays, verifies the direct-to-mediated crossover, and records symmetry and
  nonlinear-coordinate controls that delimit mechanism certification.
- `../validation_generic_mechanism_identifiability/validate_generic_mechanism_identifiability.py`:
  exhaustively verifies the minimal-response/minimal-cover correspondence,
  including parallel labels and nested supports, and tests the
  confidence-qualified exact-set protocol with an extrapolation-based Wilson
  bias proxy and simultaneous Bonferroni thresholds. A theorem-level use of
  Proposition S1 requires an independently certified bias bound.
- `validate_noncovariant_three_body.py`: independent three-body order check
  with site-dependent phase, amplitude, and detuning modulations that break
  the common-rotation covariance of the headline loop.
- `validate_radial_parity_symmetry.py`: matrix- and Wilson-level verification
  of the antiunitary branch-complement symmetry that makes the pair-chain
  three-body character exactly even under simultaneous radial coupling
  reversal. It includes four random noncovariant loops, unequal edge weights,
  and a direct-$ZZZ$ negative control.
- `reproduce_experimental_inference_validation.py`: synthetic phase-noise recovery of
  the first connected order and the finite-difference bias--noise budget for
  direct and mixed connected-derivative witnesses, using the reported
  Wilson-phase scans.

## Environment

Create the recorded environment with `environment.yml`; recorded dependency
metadata are in `ENVIRONMENT_LOCK.txt`.  For deterministic local runs, set
`OPENBLAS_NUM_THREADS=1`, `OMP_NUM_THREADS=1`, and `MKL_NUM_THREADS=1`.

The listed scripts and outputs support the reported analytical and numerical
results.


==> anc/code/environment.yml <==
name: npjqi-connected-holonomy
channels:
  - conda-forge
dependencies:
  - python=3.13.5
  - numpy=2.3.5
  - scipy=1.17.0
  - pandas=2.2.3
  - matplotlib=3.10.8


==> anc/code/fixed_support_core.py <==
#!/usr/bin/env python3
"""Core calculations for fixed-support graph-distance validation."""

from __future__ import annotations

import csv
from pathlib import Path

import validate_partition_factorization as partition
import validate_universal_witness as witness


ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
DATA.mkdir(parents=True, exist_ok=True)


def write_csv(path: Path, rows: list[dict]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def validate_fixed_support_chains() -> tuple[list[dict], list[dict], dict]:
    """Check mediator paths of one through five edges at fixed endpoint support."""
    rows = []
    scan_rows = []
    for edge_count in range(1, 6):
        edges = tuple((site, site + 1) for site in range(edge_count))
        support = (0, edge_count)
        tau, covers = partition.minimum_connected_covers(edges, support)
        certificate = witness.build_certificate(edges, support=support)
        fit = witness.fit_leading_coefficient(certificate)
        for scale, phase in zip(
            fit["scales"], fit["connected_fourier_phases"]
        ):
            scan_rows.append(
                {
                    "edge_count_m": edge_count,
                    "total_logical_sites": edge_count + 1,
                    "target_support_size": 2,
                    "scale": scale,
                    "connected_endpoint_phase": phase,
                }
            )
        rows.append(
            {
                "edge_count_m": edge_count,
                "total_logical_sites": edge_count + 1,
                "target_support": f"0,{edge_count}",
                "target_support_size": 2,
                "binary_branch_phase_count": 4,
                "minimum_connected_cover_tau": tau,
                "minimum_cover_count": len(covers),
                "fitted_order": fit["fitted_order"],
                "analytic_leading_coefficient": fit[
                    "analytic_leading_coefficient"
                ],
                "fitted_leading_coefficient": fit[
                    "fitted_leading_coefficient"
                ],
                "relative_coefficient_error": fit[
                    "relative_coefficient_error"
                ],
                "minimum_gap": fit["minimum_gap"],
                "minimum_reference_overlap": fit[
                    "minimum_reference_overlap"
                ],
                "pass": bool(tau == edge_count and fit["pass"]),
            }
        )
    summary = {
        "chain_lengths_tested": [1, 2, 3, 4, 5],
        "target_support_size": 2,
        "binary_branch_phase_count": 4,
        "maximum_order_error": max(
            abs(row["fitted_order"] - row["edge_count_m"]) for row in rows
        ),
        "maximum_relative_coefficient_error": max(
            row["relative_coefficient_error"] for row in rows
        ),
        "minimum_gap": min(row["minimum_gap"] for row in rows),
        "minimum_reference_overlap": min(
            row["minimum_reference_overlap"] for row in rows
        ),
        "pass": all(row["pass"] for row in rows),
    }
    return rows, scan_rows, summary


==> anc/code/reproduce_all.sh <==
#!/usr/bin/env bash
set -euo pipefail

cd "$(dirname "$0")/.."
export MPLCONFIGDIR="${MPLCONFIGDIR:-/tmp/npqi_mpl}"
export OPENBLAS_NUM_THREADS="${OPENBLAS_NUM_THREADS:-1}"
export OMP_NUM_THREADS="${OMP_NUM_THREADS:-1}"
export MKL_NUM_THREADS="${MKL_NUM_THREADS:-1}"

python3 code/validate_partition_factorization.py
python3 code/validate_universal_witness.py
python3 code/validate_connectivity_corollaries.py
python3 code/validate_relative_framework.py
python3 code/validate_selection_theory_extensions.py
python3 code/validate_fixed_support.py
python3 code/reproduce_theory_map.py
python3 code/reproduce_experimental_workflow.py
python3 code/reproduce_minimal_connected_holonomy.py
python3 code/reproduce_experimental_bridge.py
python3 code/validate_matched_output_mechanism.py
python3 validation_mechanism_certification/validate_mechanism_certification.py
python3 validation_generic_mechanism_identifiability/validate_generic_mechanism_identifiability.py
python3 code/validate_noncovariant_three_body.py
python3 code/validate_radial_parity_symmetry.py
python3 code/reproduce_experimental_inference_validation.py


==> anc/code/reproduce_experimental_bridge.py <==
#!/usr/bin/env python3
"""Experimental-bridge validation for connected-holonomy order spectroscopy.

The eight-dimensional model contains three binary subsystems.  Two tests are
performed:

1. A pairwise chain with independently variable AB and BC interactions.  The
   three-body connected phase must vanish when either edge is absent and its
   first allowed term is proportional to g_AB g_BC.  Under radial scaling
   g_AB=g_BC=s this predicts Phi_ABC=K_2 s^2+... and Xi_s -> 2.
2. A direct three-body interaction.  It permits a linear connected phase,
   Phi_ABC=K_1 s+..., and therefore Xi_s -> 1.
3. A pairwise chain contaminated by a small direct three-body term.  Its
   effective elasticity crosses from the pairwise value toward one at weak
   coupling, exposing residual native three-body coupling.

The local loop is a phase-programmable rotating-frame drive.  Ising pair and
ZZZ terms match the effective interaction class of tunable superconducting
flux-qubit couplers.  The calculation is deliberately an experimentally
matched effective-Hamiltonian test, not a device-level fidelity simulation.
"""

from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.linalg import eigh
from scipy.optimize import linear_sum_assignment


I2 = np.eye(2, dtype=complex)
SX = np.array([[0, 1], [1, 0]], dtype=complex)
SY = np.array([[0, -1j], [1j, 0]], dtype=complex)
SZ = np.diag([1, -1]).astype(complex)

DELTAS = np.array([1.0, 1.37, 1.79])
RADII = np.array([0.43, 0.34, 0.29])
PHASE_OFFSETS = np.array([0.0, 0.37, -0.23])
LABELS = [f"{a}{b}{c}" for a in range(2) for b in range(2) for c in range(2)]
MOBIUS_SIGNS = np.array(
    [(-1.0) ** (a + b + c) for a in range(2) for b in range(2) for c in range(2)]
)


def kron3(a: np.ndarray, b: np.ndarray, c: np.ndarray) -> np.ndarray:
    return np.kron(np.kron(a, b), c)


def one_body(op: np.ndarray, site: int) -> np.ndarray:
    factors = [I2, I2, I2]
    factors[site] = op
    return kron3(*factors)


X = [one_body(SX, site) for site in range(3)]
Y = [one_body(SY, site) for site in range(3)]
Z = [one_body(SZ, site) for site in range(3)]

# Effective Ising couplings match the interaction class used in tunable
# superconducting two-local/three-local coupler experiments.  Nontrivial
# eigenstate geometry is supplied by the phase-programmable local XY loop.
V_AB = Z[0] @ Z[1] / 4.0
V_BC = Z[1] @ Z[2] / 4.0
V_ABC = Z[0] @ Z[1] @ Z[2] / 8.0

# A small three-local component proportional to the common experimental knob.
# The chosen value places the order-crossover inside the resolved scan window.
RESIDUAL_THREE_BODY_FRACTION = -0.002


def local_hamiltonian(theta: float, site: int) -> np.ndarray:
    angle = theta + PHASE_OFFSETS[site]
    return (DELTAS[site] * SZ / 2.0
            + RADII[site] * (np.cos(angle) * SX + np.sin(angle) * SY))


def factorized_hamiltonian(theta: float) -> np.ndarray:
    return (
        kron3(local_hamiltonian(theta, 0), I2, I2)
        + kron3(I2, local_hamiltonian(theta, 1), I2)
        + kron3(I2, I2, local_hamiltonian(theta, 2))
    )


def full_hamiltonian(theta: float, g_ab: float, g_bc: float, g_abc: float) -> np.ndarray:
    return factorized_hamiltonian(theta) + g_ab * V_AB + g_bc * V_BC + g_abc * V_ABC


def product_reference() -> np.ndarray:
    local_vectors = [eigh(local_hamiltonian(0.0, site))[1] for site in range(3)]
    columns = []
    for a in range(2):
        for b in range(2):
            for c in range(2):
                columns.append(kron3(local_vectors[0][:, a],
                                     local_vectors[1][:, b],
                                     local_vectors[2][:, c]))
    return np.column_stack(columns)


REFERENCE = product_reference()


def assignment(reference: np.ndarray, eigenvectors: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    overlaps = np.abs(reference.conj().T @ eigenvectors) ** 2
    rows, cols = linear_sum_assignment(-overlaps)
    cols = cols[np.argsort(rows)]
    return cols, overlaps


def assignment_margin(overlaps: np.ndarray, cols: np.ndarray) -> tuple[float, float, float]:
    rows = np.arange(len(cols))
    best = float(np.sum(overlaps[rows, cols]))
    alternatives = []
    for row, col in zip(rows, cols):
        modified = overlaps.copy()
        modified[row, col] = -1.0e9
        rr, cc = linear_sum_assignment(-modified)
        alternatives.append(float(np.sum(modified[rr, cc])))
    second = max(alternatives)
    minimum_assigned_probability = float(np.min(overlaps[rows, cols]))
    return best - second, best, minimum_assigned_probability


def wrap_phase(value: float) -> float:
    return float((value + np.pi) % (2.0 * np.pi) - np.pi)


def wilson_phase(g_ab: float, g_bc: float, g_abc: float, mesh: int) -> dict:
    tracked_vectors: list[np.ndarray] = []
    minimum_gap = np.inf
    minimum_adjacent_overlap = 1.0
    base_margin = np.nan
    base_score = np.nan
    base_minimum_assigned_probability = np.nan

    for index, theta in enumerate(np.linspace(0.0, 2.0 * np.pi, mesh, endpoint=False)):
        energies, eigenvectors = eigh(full_hamiltonian(theta, g_ab, g_bc, g_abc))
        reference = REFERENCE if index == 0 else tracked_vectors[-1]
        cols, overlaps = assignment(reference, eigenvectors)
        tracked = eigenvectors[:, cols]
        if index == 0:
            base_margin, base_score, base_minimum_assigned_probability = assignment_margin(overlaps, cols)
        else:
            adjacent = np.abs(np.diag(reference.conj().T @ tracked))
            minimum_adjacent_overlap = min(minimum_adjacent_overlap, float(np.min(adjacent)))
        tracked_vectors.append(tracked)
        minimum_gap = min(minimum_gap, float(np.min(np.diff(energies))))

    closure = np.abs(np.diag(tracked_vectors[-1].conj().T @ tracked_vectors[0]))
    minimum_adjacent_overlap = min(minimum_adjacent_overlap, float(np.min(closure)))

    branch_phases = []
    for branch in range(8):
        product = 1.0 + 0.0j
        for index in range(mesh):
            product *= np.vdot(
                tracked_vectors[index][:, branch],
                tracked_vectors[(index + 1) % mesh][:, branch],
            )
        branch_phases.append(float(-np.angle(product)))

    connected = wrap_phase(float(np.dot(MOBIUS_SIGNS, branch_phases)))
    return {
        "phi_ABC": connected,
        "minimum_gap": float(minimum_gap),
        "minimum_adjacent_overlap": float(minimum_adjacent_overlap),
        "base_assignment_margin": float(base_margin),
        "base_assignment_score": float(base_score),
        "base_minimum_assigned_probability": float(base_minimum_assigned_probability),
        **{f"gamma_{label}": phase for label, phase in zip(LABELS, branch_phases)},
    }


def scenario_phase(mode: str, scale: float, mesh: int) -> dict:
    if mode == "pairwise_chain":
        result = wilson_phase(scale, scale, 0.0, mesh)
    elif mode == "AB_only":
        result = wilson_phase(scale, 0.0, 0.0, mesh)
    elif mode == "BC_only":
        result = wilson_phase(0.0, scale, 0.0, mesh)
    elif mode == "direct_three_body":
        result = wilson_phase(0.0, 0.0, scale, mesh)
    elif mode == "chain_with_residual":
        result = wilson_phase(scale, scale, RESIDUAL_THREE_BODY_FRACTION * scale, mesh)
    else:
        raise ValueError(mode)
    return result


def scan_modes(scales: np.ndarray, mesh: int) -> pd.DataFrame:
    rows = []
    for mode in ("pairwise_chain", "AB_only", "BC_only", "direct_three_body",
                 "chain_with_residual"):
        raw = []
        diagnostics = []
        for scale in scales:
            result = scenario_phase(mode, float(scale), mesh)
            raw.append(result["phi_ABC"])
            diagnostics.append(result)
        lifted = np.unwrap(np.asarray(raw, dtype=float))
        zero_index = int(np.argmin(np.abs(scales)))
        lifted -= lifted[zero_index]
        for scale, phase, result in zip(scales, lifted, diagnostics):
            rows.append({
                "mode": mode,
                "scale": float(scale),
                "phi_ABC_lifted": float(phase),
                "phi_ABC_wrapped": float(result["phi_ABC"]),
                "minimum_gap": result["minimum_gap"],
                "minimum_adjacent_overlap": result["minimum_adjacent_overlap"],
                "base_assignment_margin": result["base_assignment_margin"],
                "base_assignment_score": result["base_assignment_score"],
                "base_minimum_assigned_probability": result["base_minimum_assigned_probability"],
                "mesh": mesh,
            })
    return pd.DataFrame(rows)


def fit_expansion(scan: pd.DataFrame, mode: str, radius: float = 0.06) -> dict:
    subset = scan[(scan["mode"] == mode) & (np.abs(scan.scale) <= radius + 1.0e-15)]
    scales = subset.scale.to_numpy(float)
    phases = subset.phi_ABC_lifted.to_numpy(float)
    design = np.column_stack([scales, scales ** 2, scales ** 3, scales ** 4])
    coefficients = np.linalg.lstsq(design, phases, rcond=None)[0]
    residual = phases - design @ coefficients
    return {
        "linear_coefficient": float(coefficients[0]),
        "quadratic_coefficient": float(coefficients[1]),
        "cubic_coefficient": float(coefficients[2]),
        "quartic_coefficient": float(coefficients[3]),
        "max_abs_fit_residual": float(np.max(np.abs(residual))),
        "fit_radius": radius,
    }


def elasticity_table(scales: np.ndarray, mesh: int) -> pd.DataFrame:
    rows = []
    for mode in ("pairwise_chain", "direct_three_body", "chain_with_residual"):
        for scale in scales:
            step = min(2.0e-4, float(scale) / 5.0)
            center = scenario_phase(mode, float(scale), mesh)["phi_ABC"]
            plus = scenario_phase(mode, float(scale + step), mesh)["phi_ABC"]
            minus = scenario_phase(mode, float(scale - step), mesh)["phi_ABC"]
            derivative = wrap_phase(plus - minus) / (2.0 * step)
            elasticity = float(scale * derivative / center)
            rows.append({
                "mode": mode,
                "scale": float(scale),
                "derivative_step": step,
                "phi_ABC": center,
                "dphi_dscale": derivative,
                "radial_elasticity": elasticity,
                "mesh": mesh,
            })
    return pd.DataFrame(rows)


def derivative_convergence(steps: np.ndarray, mesh: int) -> pd.DataFrame:
    rows = []
    for step in steps:
        pp = wilson_phase(step, step, 0.0, mesh)["phi_ABC"]
        pm = wilson_phase(step, -step, 0.0, mesh)["phi_ABC"]
        mp = wilson_phase(-step, step, 0.0, mesh)["phi_ABC"]
        mm = wilson_phase(-step, -step, 0.0, mesh)["phi_ABC"]
        mixed = (pp - pm - mp + mm) / (4.0 * step ** 2)
        direct_plus = wilson_phase(0.0, 0.0, step, mesh)["phi_ABC"]
        direct_minus = wilson_phase(0.0, 0.0, -step, mesh)["phi_ABC"]
        direct = wrap_phase(direct_plus - direct_minus) / (2.0 * step)
        rows.append({
            "step": float(step),
            "mixed_pair_derivative": float(mixed),
            "direct_three_body_derivative": float(direct),
            "mesh": mesh,
        })
    return pd.DataFrame(rows)


def mesh_convergence(meshes: list[int], probe: float) -> pd.DataFrame:
    rows = []
    for mesh in meshes:
        for mode in ("pairwise_chain", "direct_three_body"):
            result = scenario_phase(mode, probe, mesh)
            rows.append({
                "mode": mode,
                "mesh": mesh,
                "probe_scale": probe,
                "phi_ABC": result["phi_ABC"],
                "minimum_gap": result["minimum_gap"],
                "minimum_adjacent_overlap": result["minimum_adjacent_overlap"],
            })
    frame = pd.DataFrame(rows)
    for mode in frame["mode"].unique():
        mask = frame["mode"] == mode
        reference = frame.loc[mask].sort_values("mesh").iloc[-1].phi_ABC
        frame.loc[mask, "abs_error_to_finest"] = np.abs(frame.loc[mask, "phi_ABC"] - reference)
    return frame


def plot_validation(scan: pd.DataFrame, elasticities: pd.DataFrame,
                    derivatives: pd.DataFrame, convergence: pd.DataFrame,
                    output: Path) -> None:
    figure, axes = plt.subplots(2, 2, figsize=(7.4, 6.0))

    positive = scan[scan.scale > 0]
    for mode, label, marker in [
        ("pairwise_chain", "pairwise chain", "o"),
        ("direct_three_body", "direct three-body", "s"),
        ("chain_with_residual", r"chain + $g_{ABC}/g_{AB}=-0.002$", "^"),
    ]:
        subset = positive[positive["mode"] == mode]
        axes[0, 0].loglog(subset.scale, np.abs(subset.phi_ABC_lifted), marker + "-", ms=3, label=label)
    guide_scales = np.array([0.002, 0.08])
    axes[0, 0].loglog(guide_scales, 0.749 * guide_scales ** 2, "k--", lw=0.9, label=r"$s^2$")
    axes[0, 0].loglog(guide_scales, 2.527 * guide_scales, "k:", lw=0.9, label=r"$s$")
    axes[0, 0].set_xlabel("radial interaction scale $s$")
    axes[0, 0].set_ylabel(r"$|\Phi_{ABC}^{\rm W}|$")
    axes[0, 0].set_title("connected-phase scaling", fontsize=9)
    axes[0, 0].legend(fontsize=6, frameon=False)
    axes[0, 0].grid(alpha=0.2, which="both")

    for mode, label, marker in [
        ("pairwise_chain", "pairwise chain", "o"),
        ("direct_three_body", "direct three-body", "s"),
        ("chain_with_residual", r"chain + $g_{ABC}/g_{AB}=-0.002$", "^"),
    ]:
        subset = elasticities[elasticities["mode"] == mode]
        axes[0, 1].semilogx(subset.scale, subset.radial_elasticity, marker + "-", ms=3, label=label)
    axes[0, 1].axhline(2.0, color="C0", ls="--", lw=0.8)
    axes[0, 1].axhline(1.0, color="C1", ls="--", lw=0.8)
    axes[0, 1].set_xlabel("radial interaction scale $s$")
    axes[0, 1].set_ylabel(r"$\Xi_s=s\,\partial_s\Phi/\Phi$")
    axes[0, 1].set_title("order and residual-coupling crossover", fontsize=9)
    axes[0, 1].legend(
        loc="lower right",
        bbox_to_anchor=(0.99, 0.08),
        fontsize=6,
        frameon=False,
        borderaxespad=0.0,
    )
    axes[0, 1].grid(alpha=0.2, which="both")

    step_squared = np.asarray(derivatives.step, dtype=float) ** 2
    mixed_reference = np.polyfit(
        step_squared, np.asarray(derivatives.mixed_pair_derivative, dtype=float), 1
    )[1]
    direct_reference = np.polyfit(
        step_squared, np.asarray(derivatives.direct_three_body_derivative, dtype=float), 1
    )[1]
    axes[1, 0].loglog(
        derivatives.step,
        np.abs(derivatives.mixed_pair_derivative - mixed_reference),
        "o-",
        ms=3,
        label="pair-chain mixed derivative",
    )
    axes[1, 0].loglog(
        derivatives.step,
        np.abs(derivatives.direct_three_body_derivative - direct_reference),
        "s-",
        ms=3,
        label="direct-hyperedge derivative",
    )
    axes[1, 0].set_xticks(derivatives.step)
    axes[1, 0].set_xticklabels([f"{step:g}" for step in derivatives.step])
    axes[1, 0].minorticks_off()
    axes[1, 0].set_xlabel("finite-difference step")
    axes[1, 0].set_ylabel(r"$|c(h)-c(0)|$")
    axes[1, 0].set_title("finite-difference convergence", fontsize=9)
    axes[1, 0].legend(fontsize=6, frameon=False)
    axes[1, 0].grid(alpha=0.2, which="both")

    for mode, label, marker in [
        ("pairwise_chain", "pairwise chain", "o"),
        ("direct_three_body", "direct three-body", "s"),
    ]:
        subset = convergence[convergence["mode"] == mode].sort_values("mesh")
        valid = subset.abs_error_to_finest > 0
        axes[1, 1].loglog(subset.loc[valid, "mesh"], subset.loc[valid, "abs_error_to_finest"],
                          marker + "-", ms=3, label=label)
    axes[1, 1].set_xlabel("Wilson mesh $M$")
    axes[1, 1].set_xticks([120, 240, 480])
    axes[1, 1].set_xticklabels(["120", "240", "480"])
    axes[1, 1].minorticks_off()
    axes[1, 1].set_ylabel("error relative to finest mesh")
    axes[1, 1].set_title("Wilson-product convergence", fontsize=9)
    axes[1, 1].legend(fontsize=6, frameon=False)
    axes[1, 1].grid(alpha=0.2, which="both")

    for label, axis in zip(("a", "b", "c", "d"), axes.flat):
        axis.text(
            -0.15,
            1.08,
            f"({label})",
            transform=axis.transAxes,
            fontweight="bold",
            va="top",
        )
    figure.tight_layout()
    figure.savefig(output)
    plt.close(figure)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output-dir", default=".")
    parser.add_argument("--mesh", type=int, default=480)
    args = parser.parse_args()

    output_dir = Path(args.output_dir)
    data_dir = output_dir / "data"
    data_dir.mkdir(parents=True, exist_ok=True)

    positive = np.array([0.001, 0.002, 0.003, 0.005, 0.0075, 0.01, 0.015,
                         0.02, 0.03, 0.04, 0.06, 0.08, 0.10])
    scales = np.r_[-positive[::-1], 0.0, positive]
    scan = scan_modes(scales, args.mesh)
    elasticities = elasticity_table(
        np.array([0.001, 0.002, 0.003, 0.005, 0.008, 0.01, 0.015, 0.02, 0.03, 0.04, 0.06, 0.08]),
        args.mesh,
    )
    derivatives = derivative_convergence(np.array([0.02, 0.01, 0.005, 0.0025]), args.mesh)
    convergence = mesh_convergence([120, 240, 480, 960], probe=0.04)

    chain_fit = fit_expansion(scan, "pairwise_chain")
    direct_fit = fit_expansion(scan, "direct_three_body")
    contaminated_fit = fit_expansion(scan, "chain_with_residual")
    edge_residual = float(scan[scan["mode"].isin(["AB_only", "BC_only"])].phi_ABC_lifted.abs().max())
    factorized_residual = float(scan[np.isclose(scan.scale, 0.0)].phi_ABC_wrapped.abs().max())
    smallest_chain_elasticity = float(elasticities[elasticities["mode"] == "pairwise_chain"].sort_values("scale").iloc[0].radial_elasticity)
    smallest_direct_elasticity = float(elasticities[elasticities["mode"] == "direct_three_body"].sort_values("scale").iloc[0].radial_elasticity)
    contaminated = elasticities[elasticities["mode"] == "chain_with_residual"].sort_values("scale")
    contaminated_elasticity_smallest = float(contaminated.iloc[0].radial_elasticity)
    contaminated_elasticity_largest = float(contaminated.iloc[-1].radial_elasticity)
    mixed_limit = float(derivatives.sort_values("step").iloc[0].mixed_pair_derivative)
    direct_limit = float(derivatives.sort_values("step").iloc[0].direct_three_body_derivative)

    finest = convergence[convergence.mesh == convergence.mesh.max()]
    summary = pd.DataFrame([{
        "mesh": args.mesh,
        "factorized_residual": factorized_residual,
        "maximum_single_edge_connected_phase": edge_residual,
        "chain_linear_coefficient": chain_fit["linear_coefficient"],
        "chain_quadratic_coefficient": chain_fit["quadratic_coefficient"],
        "chain_cubic_coefficient": chain_fit["cubic_coefficient"],
        "chain_fit_residual": chain_fit["max_abs_fit_residual"],
        "direct_linear_coefficient": direct_fit["linear_coefficient"],
        "direct_quadratic_coefficient": direct_fit["quadratic_coefficient"],
        "direct_fit_residual": direct_fit["max_abs_fit_residual"],
        "residual_three_body_fraction": RESIDUAL_THREE_BODY_FRACTION,
        "contaminated_linear_coefficient": contaminated_fit["linear_coefficient"],
        "contaminated_quadratic_coefficient": contaminated_fit["quadratic_coefficient"],
        "contaminated_elasticity_smallest_scale": contaminated_elasticity_smallest,
        "contaminated_elasticity_largest_scale": contaminated_elasticity_largest,
        "mixed_pair_derivative_smallest_step": mixed_limit,
        "direct_three_body_derivative_smallest_step": direct_limit,
        "chain_elasticity_smallest_scale": smallest_chain_elasticity,
        "direct_elasticity_smallest_scale": smallest_direct_elasticity,
        "minimum_gap_all_scans": float(scan.minimum_gap.min()),
        "minimum_adjacent_overlap_all_scans": float(scan.minimum_adjacent_overlap.min()),
        "minimum_base_assignment_margin_all_scans": float(scan.base_assignment_margin.min()),
        "minimum_base_assigned_probability_all_scans": float(scan.base_minimum_assigned_probability.min()),
        "finest_mesh": int(convergence.mesh.max()),
        "chain_phi_at_probe_finest": float(finest[finest["mode"] == "pairwise_chain"].iloc[0].phi_ABC),
        "direct_phi_at_probe_finest": float(finest[finest["mode"] == "direct_three_body"].iloc[0].phi_ABC),
    }])

    # Hard validation gates.  These guard the structural claims, not merely the plot.
    assert factorized_residual < 1.0e-10
    assert edge_residual < 1.0e-10
    assert abs(chain_fit["linear_coefficient"]) < 2.0e-6
    assert abs(chain_fit["quadratic_coefficient"]) > 1.0e-2
    assert abs(smallest_chain_elasticity - 2.0) < 2.0e-2
    assert abs(direct_fit["linear_coefficient"]) > 1.0e-2
    assert abs(smallest_direct_elasticity - 1.0) < 2.0e-2
    assert contaminated_elasticity_smallest < 1.2
    assert contaminated_elasticity_largest > 1.7
    assert abs(mixed_limit - chain_fit["quadratic_coefficient"]) / abs(mixed_limit) < 5.0e-3
    assert abs(direct_limit - direct_fit["linear_coefficient"]) / abs(direct_limit) < 5.0e-3
    assert scan.minimum_gap.min() > 0.15
    assert scan.minimum_adjacent_overlap.min() > 0.999
    assert scan.base_assignment_margin.min() > 0.5

    scan.to_csv(data_dir / "experimental_bridge_phase_scan.csv", index=False)
    elasticities.to_csv(data_dir / "experimental_bridge_elasticity.csv", index=False)
    derivatives.to_csv(data_dir / "experimental_bridge_derivative_convergence.csv", index=False)
    convergence.to_csv(data_dir / "experimental_bridge_mesh_convergence.csv", index=False)
    summary.to_csv(data_dir / "experimental_bridge_summary.csv", index=False)
    plot_validation(
        scan,
        elasticities,
        derivatives,
        convergence,
        output_dir / "experimental_bridge_validation.pdf",
    )

    print(summary.to_string(index=False))
    print("EXPERIMENTAL_BRIDGE_VALIDATION_PASS")


if __name__ == "__main__":
    main()


==> anc/code/reproduce_experimental_inference_validation.py <==
#!/usr/bin/env python3
"""Finite-noise validation of connected-order and derivative inference."""

from __future__ import annotations

import json
import os
from pathlib import Path

os.environ.setdefault("MPLCONFIGDIR", "/tmp/npjqi_mpl")

import matplotlib.pyplot as plt
from matplotlib.ticker import NullFormatter
import numpy as np
import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
PHASE_SCAN = DATA / "experimental_bridge_phase_scan.csv"
DERIVATIVE_SCAN = DATA / "experimental_bridge_derivative_convergence.csv"
SUMMARY = DATA / "experimental_bridge_summary.csv"

OUT_SUCCESS = DATA / "experimental_order_inference_success.csv"
OUT_BUDGET = DATA / "experimental_derivative_error_budget.csv"
OUT_SUMMARY = DATA / "experimental_inference_summary.json"
OUT_FIGURE = ROOT / "experimental_inference_validation.pdf"

SEED = 20260722
N_MONTE_CARLO = 2000
Z_THRESHOLD = 3.0
NOISE_LEVELS = np.array([1e-7, 3e-7, 1e-6, 3e-6, 1e-5])
WINDOWS = np.array([0.01, 0.02, 0.04, 0.08])
MODES = {
    "pairwise_chain": 2,
    "direct_three_body": 1,
    "chain_with_residual": 1,
}


def first_resolved_order(
    scales: np.ndarray,
    phases: np.ndarray,
    sigma_phi: float,
) -> int:
    """Return the first 3-sigma coefficient in an anchored quartic fit."""
    design = np.column_stack([scales**j for j in range(1, 5)])
    coeff, *_ = np.linalg.lstsq(design, phases, rcond=None)
    covariance = sigma_phi**2 * np.linalg.inv(design.T @ design)
    stderr = np.sqrt(np.diag(covariance))
    resolved = np.flatnonzero(np.abs(coeff) >= Z_THRESHOLD * stderr)
    return int(resolved[0] + 1) if resolved.size else 0


def order_recovery_table() -> pd.DataFrame:
    rng = np.random.default_rng(SEED)
    scan = pd.read_csv(PHASE_SCAN)
    rows: list[dict[str, float | int | str]] = []
    for mode, expected_order in MODES.items():
        source = scan.loc[scan["mode"] == mode].copy()
        for window in WINDOWS:
            selected = source.loc[
                (source["scale"].abs() <= window) & (source["scale"] != 0)
            ]
            scales = selected["scale"].to_numpy(float)
            exact = selected["phi_ABC_lifted"].to_numpy(float)
            for sigma_phi in NOISE_LEVELS:
                counts = {0: 0, 1: 0, 2: 0, 3: 0, 4: 0}
                for _ in range(N_MONTE_CARLO):
                    noisy = exact + rng.normal(0.0, sigma_phi, size=exact.size)
                    counts[first_resolved_order(scales, noisy, sigma_phi)] += 1
                rows.append(
                    {
                        "mode": mode,
                        "expected_order": expected_order,
                        "window_abs_s_max": window,
                        "sigma_phi": sigma_phi,
                        "number_of_nonzero_points": int(exact.size),
                        "monte_carlo_samples": N_MONTE_CARLO,
                        "probability_correct_order": counts[expected_order]
                        / N_MONTE_CARLO,
                        "probability_order_1": counts[1] / N_MONTE_CARLO,
                        "probability_order_2": counts[2] / N_MONTE_CARLO,
                        "probability_unresolved": counts[0] / N_MONTE_CARLO,
                    }
                )
    return pd.DataFrame(rows)


def derivative_budget_table() -> pd.DataFrame:
    deriv = pd.read_csv(DERIVATIVE_SCAN)
    summary = pd.read_csv(SUMMARY).iloc[0]
    references = {
        "mixed_pair": (
            "mixed_pair_derivative",
            float(summary["chain_quadratic_coefficient"]),
            2,
        ),
        "direct_three_body": (
            "direct_three_body_derivative",
            float(summary["direct_linear_coefficient"]),
            1,
        ),
    }
    rows: list[dict[str, float | int | str]] = []
    for witness, (column, reference, derivative_order) in references.items():
        for record in deriv.itertuples(index=False):
            h = float(record.step)
            estimate = float(getattr(record, column))
            bias = estimate - reference
            for sigma_phi in NOISE_LEVELS:
                propagated_sigma = sigma_phi / (
                    2.0 ** (derivative_order / 2.0) * h**derivative_order
                )
                rmse = np.hypot(bias, propagated_sigma)
                rows.append(
                    {
                        "witness": witness,
                        "derivative_order": derivative_order,
                        "step": h,
                        "sigma_phi": sigma_phi,
                        "reference_coefficient": reference,
                        "finite_difference_estimate": estimate,
                        "finite_difference_bias": bias,
                        "propagated_standard_uncertainty": propagated_sigma,
                        "expected_rmse": rmse,
                        "relative_expected_rmse": rmse / abs(reference),
                    }
                )
    return pd.DataFrame(rows)


def heatmap(ax: plt.Axes, table: pd.DataFrame, mode: str, title: str):
    subset = table.loc[table["mode"] == mode]
    matrix = (
        subset.pivot(
            index="sigma_phi",
            columns="window_abs_s_max",
            values="probability_correct_order",
        )
        .reindex(index=NOISE_LEVELS, columns=WINDOWS)
        .to_numpy()
    )
    image = ax.imshow(
        matrix, origin="lower", aspect="auto", vmin=0, vmax=1, cmap="viridis"
    )
    ax.set_xticks(np.arange(WINDOWS.size), [f"{x:.2f}" for x in WINDOWS])
    ax.set_yticks(
        np.arange(NOISE_LEVELS.size), [f"{x:.0e}" for x in NOISE_LEVELS]
    )
    ax.set_xlabel(r"fit window $|s|\leq s_{\max}$")
    ax.set_ylabel(r"connected-phase uncertainty $\sigma_\Phi$")
    ax.set_title(title)
    for i in range(matrix.shape[0]):
        for j in range(matrix.shape[1]):
            color = "white" if matrix[i, j] < 0.55 else "black"
            ax.text(
                j,
                i,
                f"{matrix[i, j]:.3f}",
                ha="center",
                va="center",
                fontsize=7,
                color=color,
            )
    return image


def make_figure(success: pd.DataFrame, budget: pd.DataFrame) -> None:
    plt.rcParams.update({"font.size": 8.5, "axes.titlesize": 9})
    fig, axes = plt.subplots(2, 2, figsize=(7.3, 6.0), constrained_layout=True)
    heatmap(
        axes[0, 0], success, "pairwise_chain", "(a) pairwise chain: recover $p=2$"
    )
    heatmap(
        axes[0, 1], success, "direct_three_body", "(b) direct hyperedge: recover $p=1$"
    )
    heatmap(
        axes[1, 0],
        success,
        "chain_with_residual",
        r"(c) $g_{ABC}/g_{AB}=-0.002$: recover $p=1$",
    )

    ax = axes[1, 1]
    styles = {"mixed_pair": "o-", "direct_three_body": "s--"}
    labels = {
        "mixed_pair": "mixed $AB$--$BC$ derivative",
        "direct_three_body": "direct $ABC$ derivative",
    }
    colors = {1e-6: "tab:blue", 1e-5: "tab:orange"}
    for sigma_phi, color in colors.items():
        for witness in ["mixed_pair", "direct_three_body"]:
            subset = budget.loc[
                (budget["sigma_phi"] == sigma_phi)
                & (budget["witness"] == witness)
            ].sort_values("step")
            ax.loglog(
                subset["step"],
                subset["relative_expected_rmse"],
                styles[witness],
                color=color,
                linewidth=1.2,
                markersize=4,
                label=rf"{labels[witness]}, $\sigma_\Phi={sigma_phi:.0e}$",
            )
    derivative_steps = np.sort(budget["step"].unique())
    ax.set_xticks(derivative_steps)
    ax.set_xticklabels([f"{value:g}" for value in derivative_steps])
    ax.xaxis.set_minor_formatter(NullFormatter())
    ax.set_xlabel("central-difference step $h$")
    ax.set_ylabel("expected relative RMSE")
    ax.set_title("(d) propagated derivative error budget")
    ax.grid(True, which="both", alpha=0.25)
    ax.legend(
        fontsize=5.8,
        frameon=False,
        loc="upper center",
        bbox_to_anchor=(0.5, -0.22),
        ncol=1,
    )
    fig.savefig(OUT_FIGURE, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    success = order_recovery_table()
    budget = derivative_budget_table()
    success.to_csv(OUT_SUCCESS, index=False)
    budget.to_csv(OUT_BUDGET, index=False)
    make_figure(success, budget)

    summary = {
        "seed": SEED,
        "monte_carlo_samples_per_cell": N_MONTE_CARLO,
        "z_threshold": Z_THRESHOLD,
        "noise_levels": NOISE_LEVELS.tolist(),
        "fit_windows": WINDOWS.tolist(),
        "minimum_correct_probability_pairwise_chain": float(
            success.loc[
                success["mode"] == "pairwise_chain", "probability_correct_order"
            ].min()
        ),
        "minimum_correct_probability_pairwise_chain_excluding_adverse_corner": float(
            success.loc[
                (success["mode"] == "pairwise_chain")
                & ~(
                    (success["sigma_phi"] == 1e-5)
                    & (success["window_abs_s_max"] == 0.01)
                ),
                "probability_correct_order",
            ].min()
        ),
        "minimum_correct_probability_direct_three_body": float(
            success.loc[
                success["mode"] == "direct_three_body", "probability_correct_order"
            ].min()
        ),
        "residual_direct_detection_probability_range": [
            float(
                success.loc[
                    success["mode"] == "chain_with_residual",
                    "probability_correct_order",
                ].min()
            ),
            float(
                success.loc[
                    success["mode"] == "chain_with_residual",
                    "probability_correct_order",
                ].max()
            ),
        ],
        "scope": "independent Gaussian uncertainty on the connected-phase estimator; no decoherence-bias model",
    }
    OUT_SUMMARY.write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(summary, indent=2))
    print(f"wrote {OUT_FIGURE.name}, {OUT_SUCCESS.name}, and {OUT_BUDGET.name}")


if __name__ == "__main__":
    main()


==> anc/code/reproduce_experimental_workflow.py <==
#!/usr/bin/env python3
"""Generate the main-text experimental-outlet workflow as a vector PDF."""

from __future__ import annotations

import os
from pathlib import Path

os.environ.setdefault("MPLCONFIGDIR", "/tmp/npjqi_mpl")

import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "figures" / "experimental_workflow.pdf"

NAVY = "#17324D"
BLUE = "#2E6F9E"
TEAL = "#20857A"
ORANGE = "#D9782D"
GREEN = "#347A55"
PALE_BLUE = "#EAF2F8"
PALE_TEAL = "#E8F5F1"
PALE_ORANGE = "#FCF0E6"
PALE_GREEN = "#EAF4EC"
PALE_GREY = "#F4F6F7"
INK = "#17202A"
GREY = "#68737D"


def box(ax, xy, width, height, face, edge=NAVY, radius=0.022, lw=1.25):
    patch = FancyBboxPatch(
        xy,
        width,
        height,
        boxstyle=f"round,pad=0.012,rounding_size={radius}",
        facecolor=face,
        edgecolor=edge,
        linewidth=lw,
    )
    ax.add_patch(patch)
    return patch


def arrow(ax, start, end, color=GREY, lw=1.35):
    ax.add_patch(
        FancyArrowPatch(
            start,
            end,
            arrowstyle="-|>",
            mutation_scale=11,
            linewidth=lw,
            color=color,
            shrinkA=2,
            shrinkB=2,
        )
    )


def label(ax, x, y, text, **kwargs):
    defaults = dict(ha="center", va="center", color=INK, fontsize=8.0)
    defaults.update(kwargs)
    ax.text(x, y, text, **defaults)


def main() -> None:
    plt.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "mathtext.fontset": "dejavusans",
            "pdf.fonttype": 42,
        }
    )
    fig, ax = plt.subplots(figsize=(7.55, 4.70))
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis("off")

    # One common experimental input, rather than several competing outlets.
    box(ax, (0.10, 0.865), 0.80, 0.090, NAVY, edge=NAVY, radius=0.018)
    label(ax, 0.50, 0.925, "CALIBRATED LOCAL MODULE", color="white", fontsize=8.5, fontweight="bold")
    label(
        ax,
        0.50,
        0.890,
        r"nominal hypergraph $\mathcal{E}$  +  support $S$  +  connected Ramsey phase $\Phi_S$",
        color="white",
        fontsize=7.2,
    )

    arrow(ax, (0.50, 0.861), (0.50, 0.795), NAVY)

    # Stage 1 combines the two one-sided consequences of the same radial fit.
    box(ax, (0.16, 0.620), 0.68, 0.165, PALE_BLUE, edge=BLUE)
    label(ax, 0.50, 0.752, "1. Radial screen and one-sided exclusions", fontsize=8.6, fontweight="bold", color=BLUE)
    label(ax, 0.50, 0.710, r"fit $\Phi_S(s)$ and infer $[p_S^{\rm lb},p_S^{\rm ub}]$", fontsize=7.5)
    label(ax, 0.50, 0.670, r"exclude $\mathcal{E}$ if $p_S^{\rm ub}<\tau_{\mathcal{E}}(S)$; test $k$-locality with $\lceil(|S|-1)/(k-1)\rceil$", fontsize=6.55, color=GREY)

    arrow(ax, (0.50, 0.617), (0.50, 0.555), BLUE)

    # Stage 2 is the unconditional positive experimental certificate.
    box(ax, (0.12, 0.365), 0.76, 0.185, PALE_GREEN, edge=GREEN)
    label(ax, 0.50, 0.515, "2. Simultaneous mixed-response certificate", fontsize=8.5, fontweight="bold", color=GREEN)
    label(ax, 0.50, 0.472, r"test a prespecified calibrated library $\mathcal{Q}_S$", fontsize=7.25)
    label(ax, 0.50, 0.430, r"$|\widehat{\mathcal{G}}_{S,F}|>\Delta_{S,F}$  $\Rightarrow$  genuine nonzero connected-cover response", fontsize=6.75)
    label(ax, 0.50, 0.393, "no beta-min assumption is needed for a positive certificate", fontsize=6.25, color=GREY)

    arrow(ax, (0.50, 0.362), (0.50, 0.295), GREEN)

    # Stage 3 keeps every additional condition visible rather than merging it
    # with the unconditional certificate.
    box(ax, (0.12, 0.075), 0.76, 0.215, PALE_ORANGE, edge=ORANGE)
    label(ax, 0.50, 0.250, "3. Conditional minimal-mechanism interpretation", fontsize=8.2, fontweight="bold", color=ORANGE)
    label(ax, 0.50, 0.203, r"beta-min $|\mathcal{G}|>2\Delta$  $\Rightarrow$  exact library-relative response minima", fontsize=6.75)
    label(ax, 0.50, 0.157, r"complete identifiable family  $\Rightarrow$  generic minimal calibrated covers", fontsize=6.65)
    label(ax, 0.50, 0.111, "failed completeness, nontriviality or resolution remains inconclusive", fontsize=6.25, color=GREY)

    OUTPUT.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(OUTPUT, bbox_inches="tight", pad_inches=0.03)
    plt.close(fig)
    print(f"wrote {OUTPUT.name}")


if __name__ == "__main__":
    main()


==> anc/code/reproduce_minimal_connected_holonomy.py <==
#!/usr/bin/env python3
"""Validate interaction-connected Wilson phases in a minimal 4x4 model.

The model consists of two qubits in independently tilted local fields whose
azimuthal angles are co-rotated around a closed loop, plus isotropic exchange:

    H(theta,g) = H_A(theta) + H_B(theta) + g sigma_A.sigma_B / 4.

It tests four model-independent statements used in the proposed theoretical
framing: exact factorization at g=0, a linear small-g connected phase, the
mixed-curvature expression for that coefficient, and Xi_g -> 1.
"""

from __future__ import annotations

import argparse
import itertools
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


SIGMA_X = np.array([[0.0, 1.0], [1.0, 0.0]], dtype=complex)
SIGMA_Y = np.array([[0.0, -1.0j], [1.0j, 0.0]], dtype=complex)
SIGMA_Z = np.array([[1.0, 0.0], [0.0, -1.0]], dtype=complex)
IDENTITY = np.eye(2, dtype=complex)

X_A = np.kron(SIGMA_X, IDENTITY)
Y_A = np.kron(SIGMA_Y, IDENTITY)
Z_A = np.kron(SIGMA_Z, IDENTITY)
X_B = np.kron(IDENTITY, SIGMA_X)
Y_B = np.kron(IDENTITY, SIGMA_Y)
Z_B = np.kron(IDENTITY, SIGMA_Z)

EXCHANGE = (X_A @ X_B + Y_A @ Y_B + Z_A @ Z_B) / 4.0
ROTATION_GENERATOR = (Z_A + Z_B) / 2.0
SIGNS = np.array([1.0, -1.0, -1.0, 1.0])


PARAMETERS = {
    "Delta_A": 1.0,
    "Delta_B": 1.4,
    "rho_A": 0.45,
    "rho_B": 0.35,
}


def wrap_phase(value: float | np.ndarray) -> float | np.ndarray:
    return np.angle(np.exp(1.0j * value))


def hamiltonian(theta: float, coupling: float) -> np.ndarray:
    p = PARAMETERS
    local_a = 0.5 * p["Delta_A"] * Z_A + p["rho_A"] * (
        np.cos(theta) * X_A + np.sin(theta) * Y_A
    )
    local_b = 0.5 * p["Delta_B"] * Z_B + p["rho_B"] * (
        np.cos(theta) * X_B + np.sin(theta) * Y_B
    )
    return local_a + local_b + coupling * EXCHANGE


def theta_derivative(theta: float) -> np.ndarray:
    p = PARAMETERS
    return p["rho_A"] * (-np.sin(theta) * X_A + np.cos(theta) * Y_A) + p[
        "rho_B"
    ] * (-np.sin(theta) * X_B + np.cos(theta) * Y_B)


def local_eigenvectors(delta: float, radius: float) -> np.ndarray:
    return np.linalg.eigh(0.5 * delta * SIGMA_Z + radius * SIGMA_X)[1]


def logical_product_references() -> np.ndarray:
    vec_a = local_eigenvectors(PARAMETERS["Delta_A"], PARAMETERS["rho_A"])
    vec_b = local_eigenvectors(PARAMETERS["Delta_B"], PARAMETERS["rho_B"])
    return np.column_stack(
        [np.kron(vec_a[:, a], vec_b[:, b]) for a in range(2) for b in range(2)]
    )


REFERENCES = logical_product_references()


def best_assignment(reference: np.ndarray, vectors: np.ndarray) -> tuple[int, ...]:
    overlaps = np.abs(reference.conj().T @ vectors) ** 2
    return max(
        itertools.permutations(range(4)),
        key=lambda permutation: sum(overlaps[i, permutation[i]] for i in range(4)),
    )


def assigned_eigensystem(
    theta: float, coupling: float, reference: np.ndarray | None = None
) -> tuple[np.ndarray, np.ndarray]:
    energies, vectors = np.linalg.eigh(hamiltonian(theta, coupling))
    if reference is None:
        reference = REFERENCES
    permutation = best_assignment(reference, vectors)
    indices = list(permutation)
    return energies[indices], vectors[:, indices]


def wilson_result(coupling: float, mesh: int) -> dict:
    theta = np.linspace(0.0, 2.0 * np.pi, mesh, endpoint=False)
    energies, current = assigned_eigensystem(theta[0], coupling)
    initial = current.copy()
    products = np.ones(4, dtype=complex)
    minimum_adjacent_overlap = 1.0
    minimum_gap = np.inf

    def update_gap(values: np.ndarray) -> float:
        separations = [
            abs(values[i] - values[j]) for i in range(4) for j in range(i + 1, 4)
        ]
        return float(min(separations))

    minimum_gap = min(minimum_gap, update_gap(energies))
    for angle in theta[1:]:
        energies, following = assigned_eigensystem(angle, coupling, current)
        diagonal_overlaps = np.einsum("ij,ij->j", current.conj(), following)
        products *= diagonal_overlaps
        minimum_adjacent_overlap = min(
            minimum_adjacent_overlap, float(np.min(np.abs(diagonal_overlaps)))
        )
        minimum_gap = min(minimum_gap, update_gap(energies))
        current = following

    closure = np.einsum("ij,ij->j", current.conj(), initial)
    products *= closure
    minimum_adjacent_overlap = min(
        minimum_adjacent_overlap, float(np.min(np.abs(closure)))
    )
    branch_phases = -np.angle(products)
    connected = float(wrap_phase(SIGNS @ branch_phases))
    return {
        "branch_phases": branch_phases,
        "connected_phase": connected,
        "minimum_adjacent_overlap": minimum_adjacent_overlap,
        "minimum_spectral_gap": minimum_gap,
    }


def covariant_result(coupling: float) -> dict:
    """Exact result from H(theta,g)=U(theta)H(0,g)U(theta)^dagger."""
    _, vectors = assigned_eigensystem(0.0, coupling)
    generator_expectations = np.real(
        np.einsum(
            "ij,ij->j", vectors.conj(), ROTATION_GENERATOR @ vectors
        )
    )
    unwrapped_branch_phases = 2.0 * np.pi * generator_expectations
    branch_phases = wrap_phase(unwrapped_branch_phases)
    connected = float(wrap_phase(SIGNS @ unwrapped_branch_phases))
    return {
        "branch_phases": branch_phases,
        "generator_expectations": generator_expectations,
        "connected_phase": connected,
    }


def mixed_curvature_integral(coupling: float, mesh: int) -> dict:
    """Integrate the signed F_{g theta} from the spectral QGT formula."""
    theta = np.linspace(0.0, 2.0 * np.pi, mesh, endpoint=False)
    dtheta = 2.0 * np.pi / mesh
    previous = None
    branch_integrals = np.zeros(4)
    connected_density = []
    for angle in theta:
        energies, vectors = assigned_eigensystem(angle, coupling, previous)
        previous = vectors
        derivative = theta_derivative(angle)
        curvatures = np.zeros(4)
        for branch in range(4):
            q_g_theta = 0.0j
            for other in range(4):
                if other == branch:
                    continue
                denominator = (energies[other] - energies[branch]) ** 2
                q_g_theta += (
                    np.vdot(vectors[:, branch], EXCHANGE @ vectors[:, other])
                    * np.vdot(vectors[:, other], derivative @ vectors[:, branch])
                    / denominator
                )
            curvatures[branch] = -2.0 * np.imag(q_g_theta)
        branch_integrals += curvatures * dtheta
        connected_density.append(float(SIGNS @ curvatures))
    return {
        "branch_integrals": branch_integrals,
        "connected_integral": float(SIGNS @ branch_integrals),
        "connected_density": np.asarray(connected_density),
        "theta": theta,
    }


def stationary_perturbation_coefficient() -> dict:
    """First-order derivative of 2*pi*<G> for the four branches at g=0."""
    energies, vectors = assigned_eigensystem(0.0, 0.0)
    derivatives = np.zeros(4)
    for branch in range(4):
        value = 0.0j
        for other in range(4):
            if other == branch:
                continue
            value += (
                np.vdot(
                    vectors[:, branch], ROTATION_GENERATOR @ vectors[:, other]
                )
                * np.vdot(vectors[:, other], EXCHANGE @ vectors[:, branch])
                / (energies[branch] - energies[other])
            )
        derivatives[branch] = 2.0 * np.real(value)
    branch_phase_derivatives = 2.0 * np.pi * derivatives
    return {
        "generator_derivatives": derivatives,
        "branch_phase_derivatives": branch_phase_derivatives,
        "connected_coefficient": float(SIGNS @ branch_phase_derivatives),
    }


def algebraic_invariance_checks() -> dict:
    vec_a = local_eigenvectors(PARAMETERS["Delta_A"], PARAMETERS["rho_A"])
    vec_b = local_eigenvectors(PARAMETERS["Delta_B"], PARAMETERS["rho_B"])
    phase_a = 2.0 * np.pi * np.real(
        np.einsum("ij,ij->j", vec_a.conj(), (SIGMA_Z / 2.0) @ vec_a)
    )
    phase_b = 2.0 * np.pi * np.real(
        np.einsum("ij,ij->j", vec_b.conj(), (SIGMA_Z / 2.0) @ vec_b)
    )
    additive = np.array([phase_a[a] + phase_b[b] for a in range(2) for b in range(2)])
    factorized = 2.0 * np.pi * covariant_result(0.0)["generator_expectations"]
    additivity_residual = float(np.max(np.abs(wrap_phase(factorized - additive))))

    branch_phases = covariant_result(0.10)["branch_phases"]
    local_a = np.array([0.37, -0.21])
    local_b = np.array([-0.13, 0.41])
    common = 0.27
    shifted = branch_phases + np.array(
        [local_a[a] + local_b[b] + common for a in range(2) for b in range(2)]
    )
    invariance_residual = float(
        abs(wrap_phase(SIGNS @ shifted - SIGNS @ branch_phases))
    )
    return {
        "factorized_branch_additivity_residual": additivity_residual,
        "local_frame_invariance_residual": invariance_residual,
    }


def make_scan(mesh: int) -> pd.DataFrame:
    couplings = np.linspace(-0.25, 0.25, 101)
    rows = []
    for coupling in couplings:
        wilson = wilson_result(float(coupling), mesh)
        exact = covariant_result(float(coupling))
        rows.append(
            {
                "g": coupling,
                "phi_connected_wilson": wilson["connected_phase"],
                "phi_connected_covariant": exact["connected_phase"],
                "wilson_minus_covariant": float(
                    wrap_phase(wilson["connected_phase"] - exact["connected_phase"])
                ),
                "minimum_adjacent_overlap": wilson["minimum_adjacent_overlap"],
                "minimum_spectral_gap": wilson["minimum_spectral_gap"],
                **{
                    f"gamma_{label}_wilson": phase
                    for label, phase in zip(
                        ("00", "01", "10", "11"), wilson["branch_phases"]
                    )
                },
            }
        )
    return pd.DataFrame(rows)


def make_elasticity_scan() -> pd.DataFrame:
    coefficient = stationary_perturbation_coefficient()["connected_coefficient"]
    rows = []
    derivative_step = 1.0e-4
    for coupling in np.linspace(0.005, 0.50, 100):
        phase = covariant_result(float(coupling))["connected_phase"]
        plus = covariant_result(float(coupling + derivative_step))["connected_phase"]
        minus = covariant_result(float(coupling - derivative_step))["connected_phase"]
        derivative = float(wrap_phase(plus - minus) / (2.0 * derivative_step))
        rows.append(
            {
                "g": coupling,
                "phi_connected": phase,
                "dphi_dg": derivative,
                "elasticity_Xi_g": coupling * derivative / phase,
                "phi_over_linear_term": phase / (coefficient * coupling),
            }
        )
    return pd.DataFrame(rows)


def make_convergence() -> pd.DataFrame:
    exact_probe = covariant_result(0.10)["connected_phase"]
    exact_k = stationary_perturbation_coefficient()["connected_coefficient"]
    rows = []
    for mesh in (40, 80, 160, 320, 640):
        probe = wilson_result(0.10, mesh)["connected_phase"]
        for step in (0.001, 0.002, 0.005, 0.010):
            plus = wilson_result(step, mesh)["connected_phase"]
            minus = wilson_result(-step, mesh)["connected_phase"]
            derivative = float(wrap_phase(plus - minus) / (2.0 * step))
            rows.append(
                {
                    "M": mesh,
                    "h": step,
                    "phi_g_0.10_wilson": probe,
                    "phi_g_0.10_exact": exact_probe,
                    "abs_phase_error": abs(probe - exact_probe),
                    "K_central_wilson": derivative,
                    "K_exact_perturbation": exact_k,
                    "abs_K_error": abs(derivative - exact_k),
                }
            )
    return pd.DataFrame(rows)


def make_summary(scan: pd.DataFrame, elasticity: pd.DataFrame, mesh: int) -> pd.DataFrame:
    fit = scan[np.abs(scan.g) <= 0.08 + 1.0e-12]
    g = fit.g.to_numpy(float)
    phase = fit.phi_connected_wilson.to_numpy(float)
    design = np.column_stack([g, g * g, g * g * g])
    k1, k2, k3 = np.linalg.lstsq(design, phase, rcond=None)[0]
    residual = phase - design @ np.array([k1, k2, k3])
    exact_phase = fit.phi_connected_covariant.to_numpy(float)
    exact_k1, exact_k2, exact_k3 = np.linalg.lstsq(design, exact_phase, rcond=None)[0]
    exact_residual = exact_phase - design @ np.array([exact_k1, exact_k2, exact_k3])
    perturbative = stationary_perturbation_coefficient()
    curvature = mixed_curvature_integral(0.0, mesh)
    zero = wilson_result(0.0, mesh)

    summary = {
        "Delta_A": PARAMETERS["Delta_A"],
        "Delta_B": PARAMETERS["Delta_B"],
        "rho_A": PARAMETERS["rho_A"],
        "rho_B": PARAMETERS["rho_B"],
        "mesh": mesh,
        "phi_connected_g0": zero["connected_phase"],
        "K_fit": k1,
        "quadratic_coefficient": k2,
        "cubic_coefficient": k3,
        "max_abs_cubic_fit_residual": float(np.max(np.abs(residual))),
        "K_fit_covariant": exact_k1,
        "quadratic_coefficient_covariant": exact_k2,
        "cubic_coefficient_covariant": exact_k3,
        "max_abs_covariant_cubic_fit_residual": float(
            np.max(np.abs(exact_residual))
        ),
        "K_stationary_perturbation": perturbative["connected_coefficient"],
        "K_mixed_curvature_integral": curvature["connected_integral"],
        "max_abs_wilson_covariant_error": float(
            np.max(np.abs(scan.wilson_minus_covariant))
        ),
        "minimum_gap_over_scan": float(np.min(scan.minimum_spectral_gap)),
        "minimum_adjacent_overlap_over_scan": float(
            np.min(scan.minimum_adjacent_overlap)
        ),
        **algebraic_invariance_checks(),
    }
    for probe in (0.01, 0.05, 0.10, 0.30, 0.50):
        row = elasticity.iloc[(elasticity.g - probe).abs().argmin()]
        summary[f"Xi_g_{probe:.2f}"] = row.elasticity_Xi_g
        summary[f"phi_over_linear_g_{probe:.2f}"] = row.phi_over_linear_term
    return pd.DataFrame([summary])


def make_figure(
    scan: pd.DataFrame,
    elasticity: pd.DataFrame,
    convergence: pd.DataFrame,
    output: Path,
) -> None:
    coefficient = stationary_perturbation_coefficient()["connected_coefficient"]
    curvature = mixed_curvature_integral(0.0, 160)
    fig, axes = plt.subplots(2, 2, figsize=(8.2, 6.2))

    ax = axes[0, 0]
    ax.plot(scan.g, scan.phi_connected_wilson, label="Wilson product", lw=2)
    ax.plot(scan.g, coefficient * scan.g, "--", label=r"$g\mathcal{K}_V$", lw=1.5)
    ax.axhline(0.0, color="0.4", lw=0.7)
    ax.axvline(0.0, color="0.4", lw=0.7)
    ax.set_xlabel(r"interaction $g$")
    ax.set_ylabel(r"connected phase $\Phi_{AB}^{W}$")
    ax.set_title("factorized limit and interaction response")
    ax.legend(frameon=False)

    ax = axes[0, 1]
    ax.plot(elasticity.g, elasticity.elasticity_Xi_g, label=r"$\Xi_g$")
    ax.plot(
        elasticity.g,
        elasticity.phi_over_linear_term,
        label=r"$\Phi_{AB}^{W}/(g\mathcal{K}_V)$",
    )
    ax.axhline(1.0, color="0.3", ls="--", lw=1)
    ax.set_xlabel(r"interaction $g$")
    ax.set_ylabel("dimensionless ratio")
    ax.set_title("weak-coupling elasticity")
    ax.legend(frameon=False)

    ax = axes[1, 0]
    finest = convergence[
        (convergence.M == convergence.M.max()) & np.isclose(convergence.h, 0.001)
    ].iloc[0]
    methods = ["Wilson FD", "state PT", "mixed curvature"]
    values = [
        finest.K_central_wilson,
        coefficient,
        curvature["connected_integral"],
    ]
    ax.plot(methods, values, "o", color="tab:purple", ms=8)
    ax.axhline(coefficient, color="0.3", ls="--", lw=1)
    spread = max(values) - min(values)
    padding = max(5.0 * spread, 5.0e-5)
    ax.set_ylim(min(values) - padding, max(values) + padding)
    ax.ticklabel_format(axis="y", style="plain", useOffset=False)
    ax.set_ylabel(r"small-$g$ coefficient $\mathcal{K}_V$")
    ax.set_title("three independent evaluations")

    ax = axes[1, 1]
    subset = convergence[np.isclose(convergence.h, 0.001)]
    ax.loglog(subset.M, subset.abs_phase_error, "o-", label=r"phase at $g=0.1$")
    ax.loglog(subset.M, subset.abs_K_error, "s-", label=r"$\mathcal{K}_V$")
    ax.set_xlabel("Wilson mesh M")
    ax.set_ylabel("absolute error")
    ax.set_title("Wilson-product convergence")
    ax.legend(frameon=False)

    for label, axis in zip(("a", "b", "c", "d"), axes.flat):
        axis.text(
            -0.15,
            1.08,
            f"({label})",
            transform=axis.transAxes,
            fontweight="bold",
            va="top",
        )
    fig.tight_layout()
    fig.savefig(output)
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--mesh", type=int, default=320)
    parser.add_argument("--output-dir", type=Path, default=Path("."))
    args = parser.parse_args()

    output_dir = args.output_dir
    data_dir = output_dir / "data"
    data_dir.mkdir(parents=True, exist_ok=True)

    scan = make_scan(args.mesh)
    elasticity = make_elasticity_scan()
    convergence = make_convergence()
    summary = make_summary(scan, elasticity, args.mesh)

    scan.to_csv(data_dir / "minimal_connected_holonomy_scan.csv", index=False)
    elasticity.to_csv(
        data_dir / "minimal_connected_holonomy_elasticity.csv", index=False
    )
    convergence.to_csv(
        data_dir / "minimal_connected_holonomy_convergence.csv", index=False
    )
    summary.to_csv(data_dir / "minimal_connected_holonomy_summary.csv", index=False)
    make_figure(
        scan,
        elasticity,
        convergence,
        output_dir / "minimal_connected_holonomy.pdf",
    )

    print("Minimal connected-holonomy summary")
    print(summary.to_string(index=False))
    print("\nFinest-mesh convergence rows")
    print(convergence[convergence.M == convergence.M.max()].to_string(index=False))
    print("\nwrote minimal connected-holonomy data and PDF")


if __name__ == "__main__":
    main()


==> anc/code/reproduce_theory_map.py <==
#!/usr/bin/env python3
"""Generate the main-text theory map as a vector PDF."""

from __future__ import annotations

import os
from pathlib import Path

os.environ.setdefault("MPLCONFIGDIR", "/tmp/npjqi_mpl")

import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch, Circle


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "figures" / "theory_map.pdf"

NAVY = "#17324D"
BLUE = "#2E6F9E"
TEAL = "#20857A"
ORANGE = "#D9782D"
PALE_BLUE = "#EAF2F8"
PALE_TEAL = "#E8F5F1"
PALE_ORANGE = "#FCF0E6"
INK = "#17202A"
GREY = "#68737D"


def box(ax, xy, width, height, face, edge=NAVY, radius=0.025, lw=1.2):
    patch = FancyBboxPatch(
        xy,
        width,
        height,
        boxstyle=f"round,pad=0.012,rounding_size={radius}",
        facecolor=face,
        edgecolor=edge,
        linewidth=lw,
    )
    ax.add_patch(patch)
    return patch


def arrow(ax, start, end, color=GREY, lw=1.3):
    ax.add_patch(
        FancyArrowPatch(
            start,
            end,
            arrowstyle="-|>",
            mutation_scale=11,
            linewidth=lw,
            color=color,
            shrinkA=2,
            shrinkB=2,
        )
    )


def label(ax, x, y, text, **kwargs):
    defaults = dict(ha="center", va="center", color=INK, fontsize=8.3)
    defaults.update(kwargs)
    ax.text(x, y, text, **defaults)


def node(ax, x, y, text, color=BLUE, radius=0.025):
    ax.add_patch(Circle((x, y), radius, facecolor="white", edgecolor=color, lw=1.4, zorder=3))
    label(ax, x, y, text, fontsize=7.2, color=color, fontweight="bold")


def main() -> None:
    plt.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "mathtext.fontset": "dejavusans",
            "pdf.fonttype": 42,
        }
    )
    # The aspect ratio gives every formula its own baseline and prevents long
    # explanatory sentences from competing with rounded-box borders.
    fig, ax = plt.subplots(figsize=(7.55, 5.65))
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis("off")

    # Scope banner.
    box(ax, (0.08, 0.925), 0.84, 0.052, NAVY, edge=NAVY, radius=0.016)
    label(
        ax,
        0.50,
        0.951,
        "SCOPE: analytic, gapped, nondegenerate diagonal Abelian holonomies",
        color="white",
        fontsize=7.6,
        fontweight="bold",
    )

    # (a) Local-phase quotient.
    box(ax, (0.035, 0.665), 0.445, 0.225, PALE_BLUE, edge=BLUE)
    label(ax, 0.055, 0.862, "(a)", ha="left", fontsize=10, fontweight="bold")
    label(ax, 0.112, 0.858, "Structural input: local-phase quotient", ha="left", fontsize=7.25, fontweight="bold")
    for idx, phase in enumerate([r"$\gamma_{00}$", r"$\gamma_{01}$", r"$\gamma_{10}$", r"$\gamma_{11}$"]):
        y = 0.815 - 0.038 * idx
        node(ax, 0.09, y, "", BLUE, radius=0.009)
        label(ax, 0.122, y, phase, ha="left", fontsize=7.4)
    # Keep the quotient cue centred in the open space between the phase list
    # and the output box.
    label(ax, 0.196, 0.782, "quotient by", fontsize=5.5, color=GREY)
    label(ax, 0.196, 0.758, "global + local", fontsize=5.5, color=GREY)
    arrow(ax, (0.148, 0.724), (0.258, 0.724), BLUE)
    box(ax, (0.276, 0.693), 0.178, 0.130, "white", edge=BLUE, radius=0.016)
    label(ax, 0.365, 0.795, "phase quotient", fontsize=6.8, fontweight="bold")
    label(ax, 0.365, 0.756, r"connected character $e^{i\Phi_S}$", fontsize=6.25)
    label(ax, 0.365, 0.716, r"connected supports $|S|\geq2$", fontsize=5.8, color=TEAL)

    # (b) Exact diagonal-holonomy additivity.
    box(ax, (0.52, 0.665), 0.445, 0.225, PALE_TEAL, edge=TEAL)
    label(ax, 0.54, 0.862, "(b)", ha="left", fontsize=10, fontweight="bold")
    label(ax, 0.765, 0.858, "Reference blocks: holonomy additivity", fontsize=6.8, fontweight="bold")
    for x, t in [(0.59, "A"), (0.65, "B"), (0.82, "C"), (0.88, "D")]:
        node(ax, x, 0.777, t, TEAL, radius=0.022)
    ax.plot([0.59, 0.65], [0.777, 0.777], color=TEAL, lw=2.0, zorder=2)
    ax.plot([0.82, 0.88], [0.777, 0.777], color=TEAL, lw=2.0, zorder=2)
    label(ax, 0.735, 0.811, r"factorized partition $\mathcal{P}_0$", fontsize=7.1, color=GREY)
    label(ax, 0.742, 0.730, r"$\Phi_S=0$ for each crossing $S$", fontsize=7.5)
    label(ax, 0.742, 0.696, r"$\Longleftrightarrow$ block-additive holonomy", fontsize=7.8, fontweight="bold", color=TEAL)

    # (c) Boolean-graded selection and simultaneous sharpness.
    box(ax, (0.035, 0.365), 0.93, 0.255, PALE_ORANGE, edge=ORANGE)
    # Raise the panel label and title together.  This restores a clear visual
    # band above the theorem boxes while retaining exact horizontal centring.
    label(ax, 0.055, 0.606, "(c)", ha="left", fontsize=10, fontweight="bold")
    label(ax, 0.50, 0.603, "Universal support classification", fontsize=8.8, fontweight="bold")
    # Hypergraph icon.
    node(ax, 0.11, 0.475, "A", ORANGE)
    node(ax, 0.20, 0.525, "B", ORANGE)
    node(ax, 0.29, 0.475, "C", ORANGE)
    ax.plot([0.11, 0.20, 0.29], [0.475, 0.525, 0.475], color=ORANGE, lw=2.4, zorder=2)
    label(ax, 0.20, 0.405, r"labelled projected supports $\bar e$", fontsize=6.7, color=GREY)
    # Keep the arrows on the logical reading line: graph -> necessity ->
    # sufficiency.  The previous high arrow sat under the panel title and made
    # the left transition appear detached from the hypergraph.
    arrow(ax, (0.305, 0.480), (0.365, 0.480), ORANGE)
    box(ax, (0.370, 0.382), 0.285, 0.180, "white", edge=ORANGE, radius=0.018)
    label(ax, 0.5125, 0.528, "Theorem 1: universal vanishing", fontsize=6.6, fontweight="bold")
    label(ax, 0.5125, 0.493, "forbidden unless", fontsize=5.85, fontweight="bold", color=ORANGE)
    label(ax, 0.5125, 0.468, "connected + cover", fontsize=5.85, fontweight="bold", color=ORANGE)
    label(ax, 0.5125, 0.442, r"$\Pi_{S,F}\gamma=g_F\Psi_{S,F}$; same law for $\mathcal{F}$", fontsize=4.7, color=GREY)
    label(
        ax,
        0.5125,
        0.408,
        r"$\nu_S\geq\tau_{\bar{\mathcal{E}}}(S)$",
        fontsize=7.0,
        color=GREY,
        bbox={"facecolor": "white", "edgecolor": "none", "pad": 1.1},
    )
    arrow(ax, (0.660, 0.480), (0.710, 0.480), ORANGE)
    box(ax, (0.715, 0.382), 0.215, 0.180, "white", edge=ORANGE, radius=0.018)
    label(ax, 0.8225, 0.528, "Theorem 2: completeness", fontsize=6.1, fontweight="bold")
    label(ax, 0.8225, 0.493, "realizes all allowed", fontsize=6.6)
    label(ax, 0.8225, 0.463, "square-free sectors", fontsize=6.45)
    label(ax, 0.8225, 0.425, "class-allowed iff", fontsize=5.55, fontweight="bold", color=ORANGE)
    label(ax, 0.8225, 0.401, "connected + cover", fontsize=5.55, fontweight="bold", color=ORANGE)

    # (d) Conditional inference ladder.  The operational workflow is kept in
    # a separate figure; this panel records the three logical levels that turn
    # a connected response into a conditional mechanism statement.
    box(ax, (0.035, 0.035), 0.93, 0.285, "#F6F8FA", edge=NAVY)
    label(ax, 0.055, 0.292, "(d)", ha="left", fontsize=10, fontweight="bold")
    label(ax, 0.50, 0.289, "Conditional family and finite-resolution inference", fontsize=8.7, fontweight="bold")
    box(ax, (0.055, 0.100), 0.270, 0.145, "white", edge=BLUE, radius=0.018)
    label(ax, 0.190, 0.218, "Response certificate", fontsize=7.7, fontweight="bold", color=BLUE)
    label(ax, 0.190, 0.174, r"detected $\Rightarrow$ nonzero", fontsize=7.25)
    label(ax, 0.190, 0.130, "no false positives on the band", fontsize=6.15, color=GREY)
    box(ax, (0.365, 0.100), 0.270, 0.145, "white", edge=ORANGE, radius=0.018)
    label(ax, 0.500, 0.218, "Exact response minima", fontsize=7.6, fontweight="bold", color=ORANGE)
    label(ax, 0.500, 0.174, r"beta-min: $|\mathcal{G}|>2\Delta$", fontsize=7.2)
    label(ax, 0.500, 0.130, "finite-library recovery", fontsize=6.45, color=GREY)
    box(ax, (0.675, 0.100), 0.270, 0.145, "white", edge=TEAL, radius=0.018)
    label(ax, 0.810, 0.218, "Mechanism interpretation", fontsize=7.35, fontweight="bold", color=TEAL)
    label(ax, 0.810, 0.174, "complete identifiable family", fontsize=6.9)
    label(ax, 0.810, 0.130, "generic minimal covers", fontsize=6.45, color=GREY)

    OUTPUT.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(OUTPUT, bbox_inches="tight", pad_inches=0.03)
    plt.close(fig)
    print(f"wrote {OUTPUT.name}")


if __name__ == "__main__":
    main()


==> anc/code/validate_connectivity_corollaries.py <==
#!/usr/bin/env python3
"""Finite combinatorial audit of proposed connectivity-order corollaries.

This script does not test the holonomy coefficient theorem itself.  It tests
the purely combinatorial reductions proposed as consequences of that theorem:

1. For pairwise graphs, the minimum connected edge cover of a terminal set is
   the graph Steiner distance of that set.
2. For rank-k hyperedges, every connected m-edge family covers at most
   1 + m (k-1) vertices.
3. Positive edge weights give the expected weighted connected-cover cost, and
   every nonnegative exponent vector supported on a connected cover has
   weighted degree at least that cost.
"""

from __future__ import annotations

import json
from itertools import combinations, islice
from math import ceil
from pathlib import Path
from random import Random


def powerset(items):
    items = tuple(items)
    for r in range(len(items) + 1):
        yield from combinations(items, r)


def edge_family_connected(edges):
    edges = tuple(edges)
    if not edges:
        return False
    seen = {0}
    stack = [0]
    while stack:
        i = stack.pop()
        for j in range(len(edges)):
            if j not in seen and set(edges[i]) & set(edges[j]):
                seen.add(j)
                stack.append(j)
    return len(seen) == len(edges)


def covers(edges, terminals):
    union = set().union(*(set(e) for e in edges)) if edges else set()
    return set(terminals) <= union


def connected_cover_cost(edges, terminals, weights=None):
    best = None
    for fam in powerset(edges):
        if edge_family_connected(fam) and covers(fam, terminals):
            if weights is None:
                value = len(fam)
            else:
                value = sum(weights[e] for e in fam)
            best = value if best is None else min(best, value)
    return best


def graph_steiner_cost(n, edges, terminals, weights=None):
    # Independent brute-force tree formulation: minimize over acyclic
    # connected edge families containing the terminals.
    best = None
    for fam in powerset(edges):
        if not fam or not covers(fam, terminals) or not edge_family_connected(fam):
            continue
        vertices = set().union(*(set(e) for e in fam))
        if len(fam) != len(vertices) - 1:
            continue
        value = len(fam) if weights is None else sum(weights[e] for e in fam)
        best = value if best is None else min(best, value)
    return best


def audit_graph_steiner():
    graph_count = 0
    terminal_count = 0
    weighted_count = 0
    rng = Random(20260815)
    for n in range(2, 6):
        complete_edges = tuple(combinations(range(n), 2))
        for edges in powerset(complete_edges):
            graph_count += 1
            for r in range(2, n + 1):
                for terminals in combinations(range(n), r):
                    tau = connected_cover_cost(edges, terminals)
                    steiner = graph_steiner_cost(n, edges, terminals)
                    assert tau == steiner
                    terminal_count += 1
                    weights = {e: rng.randint(1, 9) for e in edges}
                    tau_w = connected_cover_cost(edges, terminals, weights)
                    steiner_w = graph_steiner_cost(
                        n, edges, terminals, weights
                    )
                    assert tau_w == steiner_w
                    weighted_count += 1
    return graph_count, terminal_count, weighted_count


def audit_rank_k_union_bound():
    tested = 0
    sharp_examples = 0
    for n in range(2, 7):
        for k in range(2, min(4, n) + 1):
            possible = []
            for r in range(2, k + 1):
                possible.extend(combinations(range(n), r))
            # Enumerate edge families up to four edges; this is already enough
            # to test every possible family on the selected vertex sizes when
            # the total possible-edge count is small, and a dense systematic
            # subset otherwise.
            for m in range(1, min(4, len(possible)) + 1):
                families = combinations(possible, m)
                # The inequality itself is proved below by the overlap
                # ordering argument.  Cap only the largest redundant finite
                # enumerations so this remains a quick regression test.
                for fam in islice(families, 20000):
                    if not edge_family_connected(fam):
                        continue
                    union_size = len(set().union(*(set(e) for e in fam)))
                    assert union_size <= 1 + m * (k - 1)
                    assert m >= ceil((union_size - 1) / (k - 1))
                    tested += 1

            # Loose hypertree witnesses attain the cardinality bound.
            for target_size in range(2, n + 1):
                m = ceil((target_size - 1) / (k - 1))
                vertices = list(range(target_size))
                fam = []
                cursor = 1
                anchor = 0
                for _ in range(m):
                    new = vertices[cursor : cursor + (k - 1)]
                    cursor += len(new)
                    fam.append(tuple([anchor] + new))
                    anchor = fam[-1][-1]
                assert edge_family_connected(fam)
                assert covers(fam, vertices)
                assert len(fam) == m
                sharp_examples += 1
    return tested, sharp_examples


def audit_weighted_degree():
    rng = Random(20260816)
    tested = 0
    for n in range(2, 6):
        edges = tuple(combinations(range(n), 2))
        weights = {e: rng.uniform(0.1, 5.0) for e in edges}
        for r in range(2, n + 1):
            for terminals in combinations(range(n), r):
                tau_w = connected_cover_cost(edges, terminals, weights)
                if tau_w is None:
                    continue
                for fam in powerset(edges):
                    if not (edge_family_connected(fam) and covers(fam, terminals)):
                        continue
                    exponents = {e: rng.randint(1, 4) for e in fam}
                    degree = sum(weights[e] * exponents[e] for e in fam)
                    assert degree + 1e-12 >= tau_w
                    tested += 1
    return tested


def main():
    graphs, terminals, weighted = audit_graph_steiner()
    rank_k, sharp = audit_rank_k_union_bound()
    weighted_degrees = audit_weighted_degree()
    summary = {
        "graphs_through_n5": graphs,
        "terminal_sets_checked": terminals,
        "weighted_steiner_checks": weighted,
        "rank_k_connected_families_checked": rank_k,
        "rank_k_sharp_examples": sharp,
        "weighted_degree_checks": weighted_degrees,
        "status": "PASS",
    }
    output = Path("data/connectivity_corollary_audit.json")
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(summary, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/code/validate_fixed_support.py <==
#!/usr/bin/env python3
"""Run the fixed-endpoint graph-distance validation."""

from __future__ import annotations

import json

from fixed_support_core import (
    DATA,
    validate_fixed_support_chains,
    write_csv,
)


def main() -> None:
    rows, scans, summary = validate_fixed_support_chains()
    write_csv(DATA / "fixed_support_chain_scaling.csv", rows)
    write_csv(DATA / "fixed_support_chain_phase_scan.csv", scans)
    payload = {
        "fixed_support_chains": summary,
        "fixed_support_validation_pass": True,
    }
    (DATA / "fixed_support_summary.json").write_text(
        json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(json.dumps(payload, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/code/validate_matched_output_mechanism.py <==
#!/usr/bin/env python3
"""Validate mechanism discrimination at a matched connected-phase output.

The comparison is deliberately stricter than contrasting two arbitrary
coupling strengths.  A pair-mediated AB--BC chain and a direct three-body
interaction are tuned to give the same connected phase at x=1.  Their radial
scans are then tested for the predicted quadratic and linear weak-coupling
orders.  A small direct contamination of the pairwise chain is included as a
diagnostic control.

The output consists of the matched scan, convergence data, summary values and
the associated validation figure.
"""

from __future__ import annotations

import json
import os
import sys
from pathlib import Path

os.environ.setdefault("MPLCONFIGDIR", "/tmp/matplotlib-connected-phase-validation")

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.optimize import brentq


ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "code"))
import reproduce_experimental_bridge as bridge  # noqa: E402


PAIR_ENDPOINT = 0.10
MATCH_MESH = 1920
SCAN_MESH = 960
RESIDUAL_FRACTION = bridge.RESIDUAL_THREE_BODY_FRACTION
X_SCAN = np.array(
    [0.0, 0.01, 0.015, 0.02, 0.03, 0.04, 0.06, 0.08, 0.10,
     0.15, 0.20, 0.30, 0.40, 0.60, 0.80, 1.00],
    dtype=float,
)
ELASTICITY_X = np.array([0.01, 0.02, 0.04, 0.08, 0.16, 0.32, 0.64], dtype=float)


def phase_difference(value: float, reference: float) -> float:
    return bridge.wrap_phase(value - reference)


def pair_result(x: float, mesh: int, contaminated: bool = False) -> dict:
    scale = PAIR_ENDPOINT * x
    g_abc = RESIDUAL_FRACTION * scale if contaminated else 0.0
    return bridge.wilson_phase(scale, scale, g_abc, mesh)


def direct_result(x: float, direct_endpoint: float, mesh: int) -> dict:
    return bridge.wilson_phase(0.0, 0.0, direct_endpoint * x, mesh)


def solve_direct_endpoint(target_phase: float, mesh: int) -> float:
    def objective(g_abc: float) -> float:
        phase = bridge.wilson_phase(0.0, 0.0, g_abc, mesh)["phi_ABC"]
        return phase_difference(phase, target_phase)

    left, right = -0.02, 0.0
    if objective(left) * objective(right) >= 0.0:
        raise RuntimeError("Direct-coupling root is not bracketed.")
    return float(brentq(objective, left, right, xtol=2.0e-13, rtol=2.0e-13))


def scan_mechanisms(direct_endpoint: float, mesh: int) -> pd.DataFrame:
    zero = bridge.wilson_phase(0.0, 0.0, 0.0, mesh)["phi_ABC"]
    rows: list[dict] = []
    for mechanism in ("pair_chain", "direct_three_body", "pair_plus_residual"):
        for x in X_SCAN:
            if mechanism == "pair_chain":
                result = pair_result(float(x), mesh)
            elif mechanism == "direct_three_body":
                result = direct_result(float(x), direct_endpoint, mesh)
            else:
                result = pair_result(float(x), mesh, contaminated=True)
            rows.append(
                {
                    "mechanism": mechanism,
                    "x": float(x),
                    "phi_ABC": phase_difference(result["phi_ABC"], zero),
                    "g_AB": PAIR_ENDPOINT * x if mechanism != "direct_three_body" else 0.0,
                    "g_BC": PAIR_ENDPOINT * x if mechanism != "direct_three_body" else 0.0,
                    "g_ABC": (
                        direct_endpoint * x
                        if mechanism == "direct_three_body"
                        else (RESIDUAL_FRACTION * PAIR_ENDPOINT * x
                              if mechanism == "pair_plus_residual" else 0.0)
                    ),
                    "minimum_gap": result["minimum_gap"],
                    "minimum_adjacent_overlap": result["minimum_adjacent_overlap"],
                    "base_assignment_margin": result["base_assignment_margin"],
                    "base_minimum_assigned_probability":
                        result["base_minimum_assigned_probability"],
                    "mesh": mesh,
                }
            )
    return pd.DataFrame(rows)


def log_order(scan: pd.DataFrame, mechanism: str, maximum_x: float = 0.20) -> dict:
    subset = scan[
        (scan["mechanism"] == mechanism)
        & (scan["x"] > 0.0)
        & (scan["x"] <= maximum_x)
    ]
    x = subset["x"].to_numpy(float)
    phase = np.abs(subset["phi_ABC"].to_numpy(float))
    slope, intercept = np.polyfit(np.log(x), np.log(phase), 1)
    predicted = np.exp(intercept) * x ** slope
    relative_residual = np.max(np.abs(predicted - phase) / phase)
    return {
        "order": float(slope),
        "prefactor": float(np.exp(intercept)),
        "maximum_relative_log_fit_residual": float(relative_residual),
        "maximum_x": maximum_x,
    }


def elasticity(
    mechanism: str,
    x: float,
    direct_endpoint: float,
    mesh: int,
) -> dict:
    step = x / 10.0

    def phase(argument: float) -> float:
        if mechanism == "pair_chain":
            return pair_result(argument, mesh)["phi_ABC"]
        if mechanism == "direct_three_body":
            return direct_result(argument, direct_endpoint, mesh)["phi_ABC"]
        if mechanism == "pair_plus_residual":
            return pair_result(argument, mesh, contaminated=True)["phi_ABC"]
        raise ValueError(mechanism)

    center = phase(x)
    derivative = phase_difference(phase(x + step), phase(x - step)) / (2.0 * step)
    return {
        "mechanism": mechanism,
        "x": float(x),
        "step": float(step),
        "phi_ABC": float(center),
        "dphi_dx": float(derivative),
        "elasticity": float(x * derivative / center),
        "mesh": mesh,
    }


def mesh_table(direct_endpoint: float) -> pd.DataFrame:
    rows = []
    for mesh in (120, 240, 480, 960, 1920):
        pair = pair_result(1.0, mesh)
        direct = direct_result(1.0, direct_endpoint, mesh)
        rows.append(
            {
                "mesh": mesh,
                "pair_phi_ABC": pair["phi_ABC"],
                "direct_phi_ABC": direct["phi_ABC"],
                "endpoint_mismatch": phase_difference(
                    pair["phi_ABC"], direct["phi_ABC"]
                ),
                "pair_minimum_gap": pair["minimum_gap"],
                "direct_minimum_gap": direct["minimum_gap"],
                "pair_minimum_adjacent_overlap": pair["minimum_adjacent_overlap"],
                "direct_minimum_adjacent_overlap": direct["minimum_adjacent_overlap"],
            }
        )
    return pd.DataFrame(rows)


def plot_main_figure(
    matched_scan: pd.DataFrame,
    target_phase: float,
    output: Path,
) -> None:
    """Regenerate Figure 2 with the matched-output result in panel (d)."""
    phase_scan = pd.read_csv(ROOT / "data" / "experimental_bridge_phase_scan.csv")
    elasticities = pd.read_csv(ROOT / "data" / "experimental_bridge_elasticity.csv")
    derivatives = pd.read_csv(
        ROOT / "data" / "experimental_bridge_derivative_convergence.csv"
    )

    figure, axes = plt.subplots(2, 2, figsize=(7.4, 6.0))
    positive = phase_scan[phase_scan.scale > 0]
    styles = [
        ("pairwise_chain", "pairwise chain", "o"),
        ("direct_three_body", "direct three-body", "s"),
        ("chain_with_residual", r"chain + $g_{ABC}/g_{AB}=-0.002$", "^"),
    ]

    for mode, legend, marker in styles:
        subset = positive[positive["mode"] == mode]
        axes[0, 0].loglog(
            subset.scale,
            np.abs(subset.phi_ABC_lifted),
            marker + "-",
            ms=3,
            label=legend,
        )
    guide_scales = np.array([0.002, 0.08])
    axes[0, 0].loglog(
        guide_scales, 0.749 * guide_scales**2, "k--", lw=0.9, label=r"$s^2$"
    )
    axes[0, 0].loglog(
        guide_scales, 2.527 * guide_scales, "k:", lw=0.9, label=r"$s$"
    )
    axes[0, 0].set_xlabel("radial interaction scale $s$")
    axes[0, 0].set_ylabel(r"$|\Phi_{ABC}^{\rm W}|$")
    axes[0, 0].set_title("connected-phase scaling", fontsize=9)
    axes[0, 0].legend(fontsize=6, frameon=False)
    axes[0, 0].grid(alpha=0.2, which="both")

    for mode, legend, marker in styles:
        subset = elasticities[elasticities["mode"] == mode]
        axes[0, 1].semilogx(
            subset.scale,
            subset.radial_elasticity,
            marker + "-",
            ms=3,
            label=legend,
        )
    axes[0, 1].axhline(2.0, color="C0", ls="--", lw=0.8)
    axes[0, 1].axhline(1.0, color="C1", ls="--", lw=0.8)
    axes[0, 1].set_xlabel("radial interaction scale $s$")
    axes[0, 1].set_ylabel(r"$\Xi_s=s\,\partial_s\Phi/\Phi$")
    axes[0, 1].set_title("order and residual-coupling crossover", fontsize=9)
    axes[0, 1].legend(
        loc="lower right",
        bbox_to_anchor=(0.99, 0.08),
        fontsize=6,
        frameon=False,
        borderaxespad=0.0,
    )
    axes[0, 1].grid(alpha=0.2, which="both")

    step_squared = np.asarray(derivatives.step, dtype=float) ** 2
    mixed_reference = np.polyfit(
        step_squared, np.asarray(derivatives.mixed_pair_derivative, dtype=float), 1
    )[1]
    direct_reference = np.polyfit(
        step_squared, np.asarray(derivatives.direct_three_body_derivative, dtype=float), 1
    )[1]
    axes[1, 0].loglog(
        derivatives.step,
        np.abs(derivatives.mixed_pair_derivative - mixed_reference),
        "o-",
        ms=3,
        label="pair-chain mixed derivative",
    )
    axes[1, 0].loglog(
        derivatives.step,
        np.abs(derivatives.direct_three_body_derivative - direct_reference),
        "s-",
        ms=3,
        label="direct-hyperedge derivative",
    )
    axes[1, 0].set_xticks(derivatives.step)
    axes[1, 0].set_xticklabels([f"{step:g}" for step in derivatives.step])
    axes[1, 0].minorticks_off()
    axes[1, 0].set_xlabel("finite-difference step")
    axes[1, 0].set_ylabel(r"$|c(h)-c(0)|$")
    axes[1, 0].set_title("finite-difference convergence", fontsize=9)
    axes[1, 0].legend(fontsize=6, frameon=False)
    axes[1, 0].grid(alpha=0.2, which="both")

    for mode, legend, marker in [
        ("pair_chain", "matched pair chain ($p=2$)", "o"),
        ("direct_three_body", "matched direct $ZZZ$ ($p=1$)", "s"),
    ]:
        subset = matched_scan[
            (matched_scan["mechanism"] == mode) & (matched_scan["x"] > 0)
        ]
        axes[1, 1].loglog(
            subset.x,
            np.abs(subset.phi_ABC),
            marker + "-",
            ms=3,
            label=legend,
        )
    axes[1, 1].plot(
        [1.0],
        [abs(target_phase)],
        marker="*",
        ms=9,
        color="black",
        zorder=5,
    )
    axes[1, 1].annotate(
        "same target phase",
        xy=(1.0, abs(target_phase)),
        xytext=(0.10, 7.0e-3),
        fontsize=6.6,
        arrowprops={"arrowstyle": "->", "lw": 0.7, "connectionstyle": "arc3,rad=-0.12"},
    )
    axes[1, 1].set_xlim(0.008, 1.30)
    axes[1, 1].set_xlabel("normalized path coordinate $x$")
    axes[1, 1].set_ylabel(r"$|\Phi_{ABC}^{\rm W}(x)|$")
    axes[1, 1].set_title("same output, different order", fontsize=9)
    axes[1, 1].legend(fontsize=6, frameon=False)
    axes[1, 1].grid(alpha=0.2, which="both")

    for panel, axis in zip(("a", "b", "c", "d"), axes.flat):
        axis.text(
            -0.15,
            1.08,
            f"({panel})",
            transform=axis.transAxes,
            fontweight="bold",
            va="top",
        )

    figure.tight_layout()
    figure.savefig(output, bbox_inches="tight")
    plt.close(figure)


def main() -> None:
    data_dir = ROOT / "data"
    data_dir.mkdir(parents=True, exist_ok=True)

    target_result = pair_result(1.0, MATCH_MESH)
    target_phase = float(target_result["phi_ABC"])
    direct_endpoint = solve_direct_endpoint(target_phase, MATCH_MESH)

    scan = scan_mechanisms(direct_endpoint, SCAN_MESH)
    elasticity_rows = [
        elasticity(mechanism, float(x), direct_endpoint, SCAN_MESH)
        for mechanism in ("pair_chain", "direct_three_body", "pair_plus_residual")
        for x in ELASTICITY_X
    ]
    elasticities = pd.DataFrame(elasticity_rows)
    convergence = mesh_table(direct_endpoint)

    pair_order = log_order(scan, "pair_chain")
    direct_order = log_order(scan, "direct_three_body")
    residual_order = log_order(scan, "pair_plus_residual")
    fine = convergence[convergence["mesh"] == MATCH_MESH].iloc[0]
    scan_mesh_row = convergence[convergence["mesh"] == SCAN_MESH].iloc[0]
    residual_elasticity = elasticities[
        elasticities["mechanism"] == "pair_plus_residual"
    ].sort_values("x")

    summary = {
        "pair_endpoint_g_AB_equals_g_BC": PAIR_ENDPOINT,
        "matched_direct_endpoint_g_ABC": direct_endpoint,
        "target_phi_ABC": target_phase,
        "match_mesh": MATCH_MESH,
        "scan_mesh": SCAN_MESH,
        "match_mesh_endpoint_mismatch": float(fine["endpoint_mismatch"]),
        "fixed_coupling_endpoint_mismatch_at_mesh_960": float(
            scan_mesh_row["endpoint_mismatch"]
        ),
        "relative_endpoint_mismatch_at_mesh_960": float(
            abs(scan_mesh_row["endpoint_mismatch"])
            / abs(scan_mesh_row["pair_phi_ABC"])
        ),
        "pair_log_fit_order": pair_order["order"],
        "direct_log_fit_order": direct_order["order"],
        "contaminated_log_fit_order": residual_order["order"],
        "pair_order_error_from_two": abs(pair_order["order"] - 2.0),
        "direct_order_error_from_one": abs(direct_order["order"] - 1.0),
        "residual_fraction_of_pair_coupling": RESIDUAL_FRACTION,
        "contaminated_elasticity_at_x_0p01": float(
            residual_elasticity.iloc[0]["elasticity"]
        ),
        "contaminated_elasticity_at_x_0p64": float(
            residual_elasticity.iloc[-1]["elasticity"]
        ),
        "minimum_gap_all_normalized_scans": float(scan["minimum_gap"].min()),
        "minimum_adjacent_overlap_all_normalized_scans": float(
            scan["minimum_adjacent_overlap"].min()
        ),
        "minimum_base_assignment_margin_all_normalized_scans": float(
            scan["base_assignment_margin"].min()
        ),
        "minimum_base_assigned_probability_all_normalized_scans": float(
            scan["base_minimum_assigned_probability"].min()
        ),
    }

    # Validation gates test the proposed mechanism-discrimination claim.
    assert abs(summary["match_mesh_endpoint_mismatch"]) < 1.0e-10
    assert summary["relative_endpoint_mismatch_at_mesh_960"] < 1.0e-5
    assert summary["pair_order_error_from_two"] < 2.0e-2
    assert summary["direct_order_error_from_one"] < 2.0e-2
    assert summary["contaminated_elasticity_at_x_0p01"] < 1.30
    assert summary["contaminated_elasticity_at_x_0p64"] > 1.80
    assert summary["minimum_gap_all_normalized_scans"] > 0.15
    assert summary["minimum_adjacent_overlap_all_normalized_scans"] > 0.999
    assert summary["minimum_base_assignment_margin_all_normalized_scans"] > 0.5

    scan.to_csv(data_dir / "matched_output_scan.csv", index=False)
    elasticities.to_csv(data_dir / "matched_output_elasticity.csv", index=False)
    convergence.to_csv(data_dir / "matched_output_mesh_convergence.csv", index=False)
    with (data_dir / "matched_output_summary.json").open("w", encoding="utf-8") as handle:
        json.dump(summary, handle, indent=2, sort_keys=True)
    plot_main_figure(
        scan,
        target_phase,
        ROOT / "experimental_bridge_validation.pdf",
    )

    print(json.dumps(summary, indent=2, sort_keys=True))
    print("MATCHED_OUTPUT_MECHANISM_VALIDATION_PASS")


if __name__ == "__main__":
    main()


==> anc/code/validate_noncovariant_three_body.py <==
#!/usr/bin/env python3
"""Non-covariant three-body cross-check for the linked-cluster order claim.

The headline superconducting interaction-class bridge uses a common rotating
phase and is therefore a useful group-orbit loop.  This independent check
breaks that covariance by giving the three local fields different phase,
amplitude, and detuning modulations.  It verifies that the AB--BC chain still
starts at second order while a direct ZZZ hyperedge starts at first order.
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.linalg import eigh

import reproduce_experimental_bridge as base


PHASE_MOD = np.array([0.17, -0.21, 0.13])
AMPLITUDE_MOD = np.array([0.04, 0.03, -0.04])
DETUNING_MOD = np.array([0.010, -0.009, 0.011])
PHASE_SHIFTS = np.array([0.2, -0.4, 0.7])


def local_hamiltonian(theta: float, site: int) -> np.ndarray:
    winding = site + 1
    angle = (
        theta
        + base.PHASE_OFFSETS[site]
        + PHASE_MOD[site] * np.sin(winding * theta + PHASE_SHIFTS[site])
    )
    radius = base.RADII[site] * (
        1.0 + AMPLITUDE_MOD[site] * np.cos((winding + 1) * theta - PHASE_SHIFTS[site])
    )
    detuning = base.DELTAS[site] * (
        1.0 + DETUNING_MOD[site] * np.sin((winding + 2) * theta + 0.3 * site)
    )
    return (
        detuning * base.SZ / 2.0
        + radius * (np.cos(angle) * base.SX + np.sin(angle) * base.SY)
    )


def factorized_hamiltonian(theta: float) -> np.ndarray:
    return (
        base.kron3(local_hamiltonian(theta, 0), base.I2, base.I2)
        + base.kron3(base.I2, local_hamiltonian(theta, 1), base.I2)
        + base.kron3(base.I2, base.I2, local_hamiltonian(theta, 2))
    )


def full_hamiltonian(
    theta: float, g_ab: float, g_bc: float, g_abc: float
) -> np.ndarray:
    return (
        factorized_hamiltonian(theta)
        + g_ab * base.V_AB
        + g_bc * base.V_BC
        + g_abc * base.V_ABC
    )


def product_reference() -> np.ndarray:
    local_vectors = [eigh(local_hamiltonian(0.0, site))[1] for site in range(3)]
    columns = []
    for a in range(2):
        for b in range(2):
            for c in range(2):
                columns.append(
                    base.kron3(
                        local_vectors[0][:, a],
                        local_vectors[1][:, b],
                        local_vectors[2][:, c],
                    )
                )
    return np.column_stack(columns)


def phase(mode: str, scale: float, mesh: int) -> dict:
    if mode == "pairwise_chain":
        return base.wilson_phase(scale, scale, 0.0, mesh)
    if mode == "direct_three_body":
        return base.wilson_phase(0.0, 0.0, scale, mesh)
    if mode == "AB_only":
        return base.wilson_phase(scale, 0.0, 0.0, mesh)
    if mode == "BC_only":
        return base.wilson_phase(0.0, scale, 0.0, mesh)
    raise ValueError(mode)


def fit_mode(mode: str, scales: np.ndarray, mesh: int) -> tuple[dict, pd.DataFrame]:
    rows = []
    raw = []
    diagnostics = []
    for scale in scales:
        result = phase(mode, float(scale), mesh)
        raw.append(result["phi_ABC"])
        diagnostics.append(result)
    lifted = np.unwrap(np.asarray(raw))
    lifted -= lifted[int(np.argmin(np.abs(scales)))]
    for scale, value, result in zip(scales, lifted, diagnostics):
        rows.append(
            {
                "mode": mode,
                "scale": float(scale),
                "phi_ABC_lifted": float(value),
                "minimum_gap": result["minimum_gap"],
                "minimum_adjacent_overlap": result["minimum_adjacent_overlap"],
            }
        )
    frame = pd.DataFrame(rows)
    design = np.column_stack([scales, scales**2, scales**3, scales**4])
    coefficients = np.linalg.lstsq(design, lifted, rcond=None)[0]
    residual = lifted - design @ coefficients
    return (
        {
            "linear": float(coefficients[0]),
            "quadratic": float(coefficients[1]),
            "cubic": float(coefficients[2]),
            "quartic": float(coefficients[3]),
            "maximum_fit_residual": float(np.max(np.abs(residual))),
        },
        frame,
    )


def elasticity(mode: str, scale: float, mesh: int) -> float:
    step = min(2.0e-4, scale / 5.0)
    center = phase(mode, scale, mesh)["phi_ABC"]
    plus = phase(mode, scale + step, mesh)["phi_ABC"]
    minus = phase(mode, scale - step, mesh)["phi_ABC"]
    derivative = base.wrap_phase(plus - minus) / (2.0 * step)
    return float(scale * derivative / center)


def main() -> None:
    root = Path(__file__).resolve().parents[1]
    data = root / "data"
    mesh = 480
    positive = np.array([0.001, 0.002, 0.004, 0.0075, 0.01, 0.02, 0.04, 0.06])
    scales = np.r_[-positive[::-1], 0.0, positive]

    # Patch only the Hamiltonian hooks used by the shared Wilson engine.
    base.local_hamiltonian = local_hamiltonian
    base.factorized_hamiltonian = factorized_hamiltonian
    base.full_hamiltonian = full_hamiltonian
    base.REFERENCE = product_reference()

    chain_fit, chain_scan = fit_mode("pairwise_chain", scales, mesh)
    direct_fit, direct_scan = fit_mode("direct_three_body", scales, mesh)
    edge_values = []
    for mode in ("AB_only", "BC_only"):
        for scale in positive:
            edge_values.append(abs(phase(mode, float(scale), mesh)["phi_ABC"]))

    summary = {
        "mesh": mesh,
        "loop_is_common_rotation_covariant": False,
        "factorized_residual": abs(phase("pairwise_chain", 0.0, mesh)["phi_ABC"]),
        "maximum_single_edge_character": max(edge_values),
        "chain_fit": chain_fit,
        "direct_fit": direct_fit,
        "chain_elasticity_at_1e-3": elasticity("pairwise_chain", 1.0e-3, mesh),
        "direct_elasticity_at_1e-3": elasticity("direct_three_body", 1.0e-3, mesh),
        "minimum_gap": float(
            min(chain_scan.minimum_gap.min(), direct_scan.minimum_gap.min())
        ),
        "minimum_adjacent_overlap": float(
            min(
                chain_scan.minimum_adjacent_overlap.min(),
                direct_scan.minimum_adjacent_overlap.min(),
            )
        ),
    }

    print(json.dumps(summary, indent=2))
    assert summary["factorized_residual"] < 1.0e-10
    assert summary["maximum_single_edge_character"] < 1.0e-10
    assert abs(chain_fit["linear"]) < 2.0e-5
    assert abs(chain_fit["quadratic"]) > 1.0e-2
    assert abs(summary["chain_elasticity_at_1e-3"] - 2.0) < 3.0e-2
    assert abs(direct_fit["linear"]) > 1.0e-2
    assert abs(summary["direct_elasticity_at_1e-3"] - 1.0) < 3.0e-2
    assert summary["minimum_gap"] > 0.1
    assert summary["minimum_adjacent_overlap"] > 0.999

    pd.concat([chain_scan, direct_scan], ignore_index=True).to_csv(
        data / "noncovariant_three_body_scan.csv", index=False
    )
    (data / "noncovariant_three_body_summary.json").write_text(
        json.dumps(summary, indent=2) + "\n"
    )
    print("NONCOVARIANT_THREE_BODY_VALIDATION_PASS")


if __name__ == "__main__":
    main()


==> anc/code/validate_partition_factorization.py <==
#!/usr/bin/env python3
"""Validate partition factorization and connected-cover consequences.

This script checks:
1. the meet-semilattice structure of exact partition-factorization strata;
2. nonzero minimum-cover coefficients in six specified continuous,
   noncommuting Pauli-operator families;
3. symmetry-protected zeros and directional cancellation of leading terms;
4. a gap-controlled sufficient domain for analytic branch continuation.
"""

from __future__ import annotations

import csv
import itertools
import json
import math
from pathlib import Path

import numpy as np
from scipy.optimize import linear_sum_assignment


ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
DATA.mkdir(parents=True, exist_ok=True)


def write_csv(path: Path, rows: list[dict]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def set_partitions(items: tuple[int, ...]):
    if not items:
        yield tuple()
        return
    first, rest = items[0], items[1:]
    for partition in set_partitions(rest):
        yield ((first,),) + partition
        for index in range(len(partition)):
            block = tuple(sorted((first,) + partition[index]))
            candidate = list(partition)
            candidate[index] = block
            yield tuple(sorted(candidate, key=lambda value: value[0]))


def canonical_partition(blocks) -> tuple[tuple[int, ...], ...]:
    return tuple(sorted((tuple(sorted(block)) for block in blocks), key=lambda block: block[0]))


def partition_meet(p, q) -> tuple[tuple[int, ...], ...]:
    blocks = []
    for block_p in p:
        for block_q in q:
            intersection = tuple(sorted(set(block_p) & set(block_q)))
            if intersection:
                blocks.append(intersection)
    return canonical_partition(blocks)


def partition_join(p, q) -> tuple[tuple[int, ...], ...]:
    vertices = sorted(set().union(*(set(block) for block in p + q)))
    adjacency = {vertex: {vertex} for vertex in vertices}
    for block in p + q:
        for left in block:
            adjacency[left].update(block)
    components = []
    unseen = set(vertices)
    while unseen:
        start = min(unseen)
        reached = {start}
        frontier = [start]
        while frontier:
            current = frontier.pop()
            for neighbour in adjacency[current]:
                if neighbour not in reached:
                    reached.add(neighbour)
                    frontier.append(neighbour)
        components.append(tuple(sorted(reached)))
        unseen -= reached
    return canonical_partition(components)


def refines(p, q) -> bool:
    return all(any(set(block_p) <= set(block_q) for block_q in q) for block_p in p)


def support_crosses(support: tuple[int, ...], partition) -> bool:
    active = set(support)
    return sum(bool(active & set(block)) for block in partition) >= 2


def all_character_supports(dims: tuple[int, ...]):
    values = []
    for length in range(2, len(dims) + 1):
        for support in itertools.combinations(range(len(dims)), length):
            multiplicity = math.prod(dims[index] - 1 for index in support)
            values.extend([support] * multiplicity)
    return values


def partition_label(partition) -> str:
    return "|".join("".join(map(str, block)) for block in partition)


def partition_lattice_checks() -> tuple[list[dict], dict, dict]:
    dimension_cases = ((2, 2, 2), (2, 3, 2), (2, 2, 2, 2), (2, 3, 2, 2), (2, 2, 2, 2, 2))
    rows = []
    join_counterexample = None
    recovery_trials = 0
    recovery_passes = 0
    rng = np.random.default_rng(7301)
    for dims in dimension_cases:
        n = len(dims)
        partitions = sorted(set(set_partitions(tuple(range(n)))))
        supports = all_character_supports(dims)
        meet_errors = 0
        refinement_errors = 0
        pair_count = 0
        strict_join_failures = 0
        for p in partitions:
            cross_p = np.array([support_crosses(support, p) for support in supports])
            for q in partitions:
                pair_count += 1
                cross_q = np.array([support_crosses(support, q) for support in supports])
                meet = partition_meet(p, q)
                cross_meet = np.array(
                    [support_crosses(support, meet) for support in supports]
                )
                if not np.array_equal(cross_meet, cross_p | cross_q):
                    meet_errors += 1
                if refines(p, q) and not np.all(cross_p >= cross_q):
                    refinement_errors += 1
                join = partition_join(p, q)
                cross_join = np.array(
                    [support_crosses(support, join) for support in supports]
                )
                if not np.array_equal(cross_join, cross_p & cross_q):
                    strict_join_failures += 1
                    if join_counterexample is None:
                        differing = np.flatnonzero(cross_join != (cross_p & cross_q))
                        index = int(differing[0])
                        join_counterexample = {
                            "dims": "x".join(map(str, dims)),
                            "P": partition_label(p),
                            "Q": partition_label(q),
                            "P_meet_Q": partition_label(meet),
                            "P_join_Q": partition_label(join),
                            "witness_support": "".join(map(str, supports[index])),
                            "crosses_P": bool(cross_p[index]),
                            "crosses_Q": bool(cross_q[index]),
                            "crosses_join": bool(cross_join[index]),
                            "interpretation": "factorization strata form a meet-semilattice embedding, not a full lattice homomorphism",
                        }

        # Recover the unique finest factorization partition from generic
        # internal character coordinates.
        for target in partitions:
            recovery_trials += 1
            phases = rng.uniform(-2.4, 2.4, size=len(supports))
            trivial = np.array(
                [support_crosses(support, target) for support in supports], dtype=bool
            )
            character_values = np.exp(1j * phases)
            character_values[trivial] = 1.0 + 0.0j
            compatible = []
            for candidate in partitions:
                crossing = np.array(
                    [support_crosses(support, candidate) for support in supports]
                )
                if np.all(np.abs(np.angle(character_values[crossing])) < 1e-12):
                    compatible.append(candidate)
            recovered = compatible[0]
            for candidate in compatible[1:]:
                recovered = partition_meet(recovered, candidate)
            if recovered == target:
                recovery_passes += 1

        rows.append(
            {
                "dims": "x".join(map(str, dims)),
                "partitions": len(partitions),
                "ordered_partition_pairs": pair_count,
                "meet_union_identity_errors": meet_errors,
                "refinement_order_errors": refinement_errors,
                "join_homomorphism_failures": strict_join_failures,
                "meet_semilattice_pass": meet_errors == 0 and refinement_errors == 0,
            }
        )
    recovery = {
        "generic_finest_partition_recoveries": recovery_passes,
        "generic_finest_partition_trials": recovery_trials,
        "pass": recovery_passes == recovery_trials,
    }
    return rows, join_counterexample, recovery


I2 = np.eye(2, dtype=complex)
X = np.array([[0, 1], [1, 0]], dtype=complex)
Y = np.array([[0, -1j], [1j, 0]], dtype=complex)
Z = np.array([[1, 0], [0, -1]], dtype=complex)
PAULIS = (X, Y, Z)


def embedded(n: int, operators: dict[int, np.ndarray]) -> np.ndarray:
    value = np.array([[1.0 + 0.0j]])
    for site in range(n):
        value = np.kron(value, operators.get(site, I2))
    return value


def local_parameters(n: int, rng: np.random.Generator):
    base_delta = np.asarray((0.72, 1.55, 3.28, 6.83)[:n])
    base_radius = np.asarray((0.23, 0.29, 0.36, 0.43)[:n])
    delta = base_delta + rng.uniform(-0.035, 0.035, n)
    radius = base_radius + rng.uniform(-0.018, 0.018, n)
    offset = rng.uniform(-0.75, 0.75, n)
    return delta, radius, offset


def complete_edge_operator(
    n: int, edge: tuple[int, ...], rng: np.random.Generator
) -> np.ndarray:
    value = np.zeros((2**n, 2**n), dtype=complex)
    for word in itertools.product(range(3), repeat=len(edge)):
        coefficient = rng.normal()
        value += coefficient * embedded(
            n, {site: PAULIS[index] for site, index in zip(edge, word)}
        )
    norm = np.linalg.norm(value, 2)
    return value / norm


def make_model(n: int, edges: tuple[tuple[int, ...], ...], seed: int):
    rng = np.random.default_rng(seed)
    delta, radius, offset = local_parameters(n, rng)
    operators = tuple(complete_edge_operator(n, edge, rng) for edge in edges)
    local_vectors = []
    for site in range(n):
        local = delta[site] * Z / 2 + radius[site] * (
            np.cos(offset[site]) * X + np.sin(offset[site]) * Y
        )
        local_vectors.append(np.linalg.eigh(local)[1])
    references = []
    for label in itertools.product((0, 1), repeat=n):
        vector = np.array([1.0 + 0.0j])
        for site, value in enumerate(label):
            vector = np.kron(vector, local_vectors[site][:, value])
        references.append(vector)
    return {
        "n": n,
        "edges": edges,
        "delta": delta,
        "radius": radius,
        "offset": offset,
        "operators": operators,
        "references": np.column_stack(references),
    }


def factorized_h0(model, theta: float) -> np.ndarray:
    n = model["n"]
    h = np.zeros((2**n, 2**n), dtype=complex)
    for site in range(n):
        local = model["delta"][site] * Z / 2 + model["radius"][site] * (
            np.cos(theta + model["offset"][site]) * X
            + np.sin(theta + model["offset"][site]) * Y
        )
        h += embedded(n, {site: local})
    return h


def hamiltonian(model, theta: float, couplings: tuple[float, ...]) -> np.ndarray:
    h = factorized_h0(model, theta)
    for coupling, operator in zip(couplings, model["operators"]):
        h += coupling * operator
    return h


def wilson_array(model, couplings: tuple[float, ...], mesh: int = 96):
    n = model["n"]
    products = np.ones(2**n, dtype=complex)
    previous = None
    initial = None
    minimum_overlap = 1.0
    minimum_gap = math.inf
    for step in range(mesh):
        theta = 2 * np.pi * step / mesh
        energies, raw = np.linalg.eigh(hamiltonian(model, theta, couplings))
        target = model["references"] if previous is None else previous
        probabilities = np.abs(target.conj().T @ raw) ** 2
        row, column = linear_sum_assignment(-probabilities)
        assignment = np.empty(2**n, dtype=int)
        assignment[row] = column
        current = raw[:, assignment]
        if previous is None:
            initial = current.copy()
        else:
            overlaps = np.einsum("ij,ij->j", previous.conj(), current)
            products *= overlaps
            minimum_overlap = min(minimum_overlap, float(np.min(np.abs(overlaps))))
        minimum_gap = min(minimum_gap, float(np.min(np.diff(energies))))
        previous = current
    closure = np.einsum("ij,ij->j", previous.conj(), initial)
    products *= closure
    minimum_overlap = min(minimum_overlap, float(np.min(np.abs(closure))))
    products /= np.abs(products)
    return products.reshape((2,) * n), minimum_overlap, minimum_gap


def connected_character(wilson: np.ndarray, active: tuple[int, ...]) -> complex:
    value = 1.0 + 0.0j
    for bits in itertools.product((0, 1), repeat=len(active)):
        label = [0] * wilson.ndim
        for site, bit in zip(active, bits):
            label[site] = bit
        exponent = (-1) ** (len(active) - sum(bits))
        entry = wilson[tuple(label)]
        value = value * entry if exponent == 1 else value / entry
    return value / abs(value)


def mixed_coefficient(model, active, selected: tuple[int, ...], h=0.018, mesh=96):
    edge_count = len(model["edges"])
    combined = 1.0 + 0.0j
    min_overlap = 1.0
    min_gap = math.inf
    for signs in itertools.product((-1, 1), repeat=len(selected)):
        couplings = [0.0] * edge_count
        for edge_index, sign in zip(selected, signs):
            couplings[edge_index] = sign * h
        wilson, overlap, gap = wilson_array(model, tuple(couplings), mesh)
        character = connected_character(wilson, active)
        exponent = math.prod(signs)
        combined = combined * character if exponent == 1 else combined / character
        min_overlap = min(min_overlap, overlap)
        min_gap = min(min_gap, gap)
    coefficient = float(np.angle(combined) / (2 * h) ** len(selected))
    return coefficient, min_overlap, min_gap


def hyperedges_connected(edges: tuple[tuple[int, ...], ...]) -> bool:
    if not edges:
        return False
    reached = {0}
    changed = True
    while changed:
        changed = False
        for index, edge in enumerate(edges):
            if index in reached:
                continue
            if any(set(edge) & set(edges[other]) for other in reached):
                reached.add(index)
                changed = True
    return len(reached) == len(edges)


def minimum_connected_covers(edges, active):
    target = set(active)
    for count in range(1, len(edges) + 1):
        covers = []
        for selected in itertools.combinations(range(len(edges)), count):
            chosen = tuple(edges[index] for index in selected)
            vertices = set().union(*(set(edge) for edge in chosen))
            if target <= vertices and hyperedges_connected(chosen):
                covers.append(selected)
        if covers:
            return count, covers
    return None, []


def generic_saturation_checks(samples_per_case: int = 24):
    cases = (
        ("direct_4", 4, ((0, 1, 2, 3),), (0, 1, 2, 3)),
        ("chain_3", 3, ((0, 1), (1, 2)), (0, 1, 2)),
        ("mediated_pair", 3, ((0, 1), (1, 2)), (0, 2)),
        ("overlap_4", 4, ((0, 1, 2), (2, 3)), (0, 1, 2, 3)),
        ("chain_4", 4, ((0, 1), (1, 2), (2, 3)), (0, 1, 2, 3)),
        ("star_4", 4, ((0, 1), (0, 2), (0, 3)), (0, 1, 2, 3)),
    )
    rows = []
    witness = []
    for case_index, (name, n, edges, active) in enumerate(cases):
        tau, covers = minimum_connected_covers(edges, active)
        selected = covers[0]
        coefficients = []
        overlaps = []
        gaps = []
        commutators = []
        for sample in range(samples_per_case):
            seed = 10000 + 1000 * case_index + sample
            model = make_model(n, edges, seed)
            coefficient, overlap, gap = mixed_coefficient(
                model, active, selected, h=0.018, mesh=96
            )
            coefficients.append(coefficient)
            overlaps.append(overlap)
            gaps.append(gap)
            h0 = factorized_h0(model, 0.0)
            commutators.append(
                min(
                    float(np.linalg.norm(operator @ h0 - h0 @ operator))
                    for operator in model["operators"]
                )
            )
        absolute = np.abs(coefficients)
        nonzero = int(np.sum(absolute > 2e-5))
        witness_index = int(np.argmax(absolute))
        witness.append(
            {
                "case": name,
                "seed": 10000 + 1000 * case_index + witness_index,
                "tau": tau,
                "coefficient": coefficients[witness_index],
            }
        )
        rows.append(
            {
                "case": name,
                "N": n,
                "edges": ";".join("".join(map(str, edge)) for edge in edges),
                "support": "".join(map(str, active)),
                "tau": tau,
                "selected_minimum_cover": ";".join(map(str, selected)),
                "continuous_random_samples": samples_per_case,
                "resolved_nonzero_coefficients": nonzero,
                "min_abs_coefficient": float(np.min(absolute)),
                "median_abs_coefficient": float(np.median(absolute)),
                "max_abs_coefficient": float(np.max(absolute)),
                "min_adjacent_overlap": min(overlaps),
                "min_gap": min(gaps),
                "min_edge_H0_commutator": min(commutators),
                "pass": bool(
                    nonzero == samples_per_case
                    and min(overlaps) > 0.995
                    and min(gaps) > 0.2
                    and min(commutators) > 0.1
                ),
            }
        )
    return rows, witness


def radial_slope(model, active, direction, scales, mesh=112):
    values = []
    for scale in scales:
        couplings = tuple(scale * value for value in direction)
        wilson, _, _ = wilson_array(model, couplings, mesh)
        values.append(abs(np.angle(connected_character(wilson, active))))
    values = np.asarray(values)
    usable = values > 1e-11
    x = np.log(np.asarray(scales)[usable])
    y = np.log(values[usable])
    keep = min(7, len(x))
    slope, intercept = np.polyfit(x[:keep], y[:keep], 1)
    residual = float(np.max(np.abs(y[:keep] - (slope * x[:keep] + intercept))))
    return float(slope), residual, values.tolist()


def directional_cancellation_check() -> dict:
    edges = ((0, 1), (1, 2), (0, 2))
    active = (0, 1, 2)
    seed = 19071
    model = make_model(3, edges, seed)
    coefficients = {}
    coefficient_sequences = {}
    derivative_steps = np.asarray((0.018, 0.014, 0.011, 0.008, 0.006))
    for pair in itertools.combinations(range(3), 2):
        values = np.asarray(
            [
                mixed_coefficient(model, active, pair, h=float(h), mesh=192)[0]
                for h in derivative_steps
            ]
        )
        # The centred mixed difference has an even O(h^2) truncation series.
        # Extrapolating against h^2 is essential here: otherwise the residual
        # derivative error masquerades as a lower-order radial term.
        coefficients[pair] = float(np.polyfit(derivative_steps**2, values, 2)[-1])
        coefficient_sequences[pair] = values.tolist()
    k01 = coefficients[(0, 1)]
    denominator = coefficients[(0, 2)] + coefficients[(1, 2)]
    cancellation_component = -k01 / denominator
    generic_direction = np.array((1.0, 0.73, -0.41))
    cancellation_direction = np.array((1.0, 1.0, cancellation_component))

    def quadratic(direction):
        return sum(
            coefficients[pair] * direction[pair[0]] * direction[pair[1]]
            for pair in coefficients
        )

    scales = np.geomspace(0.0015, 0.03, 13)
    generic_slope, generic_residual, _ = radial_slope(
        model, active, generic_direction, scales, mesh=192
    )
    cancelled_slope, cancelled_residual, _ = radial_slope(
        model, active, cancellation_direction, scales, mesh=192
    )
    result = {
        "seed": seed,
        "pair_coefficients": {f"{a}{b}": value for (a, b), value in coefficients.items()},
        "derivative_steps": derivative_steps.tolist(),
        "finite_difference_sequences": {
            f"{a}{b}": values for (a, b), values in coefficient_sequences.items()
        },
        "generic_direction": generic_direction.tolist(),
        "cancellation_direction": cancellation_direction.tolist(),
        "generic_quadratic_coefficient": quadratic(generic_direction),
        "cancelled_quadratic_coefficient": quadratic(cancellation_direction),
        "generic_fitted_order": generic_slope,
        "cancelled_fitted_order": cancelled_slope,
        "generic_logfit_residual": generic_residual,
        "cancelled_logfit_residual": cancelled_residual,
    }
    result["pass"] = bool(
        abs(result["generic_quadratic_coefficient"]) > 1e-3
        and abs(result["cancelled_quadratic_coefficient"]) < 1e-12
        and abs(generic_slope - 2) < 0.18
        and cancelled_slope > 3.6
        and cancelled_residual < 0.03
    )
    return result


def symmetry_zero_check() -> dict:
    delta_a, delta_b = 0.91, 1.73
    radius_a, radius_b = 0.38, 0.27
    vectors_a = np.linalg.eigh(delta_a * Z / 2 + radius_a * X)[1]
    vectors_b = np.linalg.eigh(
        delta_b * Z / 2
        + radius_b * (np.cos(0.31) * X + np.sin(0.31) * Y)
    )[1]
    references = np.column_stack(
        [np.kron(vectors_a[:, a], vectors_b[:, b]) for a in range(2) for b in range(2)]
    )

    def wilson(g, mesh=240):
        products = np.ones(4, dtype=complex)
        previous = None
        initial = None
        minimum_gap = math.inf
        for step in range(mesh):
            theta = 2 * np.pi * step / mesh
            h_a = delta_a * Z / 2 + radius_a * (
                np.cos(theta) * X + np.sin(theta) * Y
            )
            h_b = delta_b * Z / 2 + radius_b * (
                np.cos(theta + 0.31) * X + np.sin(theta + 0.31) * Y
            )
            interaction = np.kron(h_a, h_b)
            h = np.kron(h_a, I2) + np.kron(I2, h_b) + g * interaction
            energies, raw = np.linalg.eigh(h)
            minimum_gap = min(minimum_gap, float(np.min(np.diff(energies))))
            target = references if previous is None else previous
            probability = np.abs(target.conj().T @ raw) ** 2
            row, column = linear_sum_assignment(-probability)
            assignment = np.empty(4, dtype=int)
            assignment[row] = column
            current = raw[:, assignment]
            if previous is None:
                initial = current.copy()
            else:
                products *= np.einsum("ij,ij->j", previous.conj(), current)
            previous = current
        products *= np.einsum("ij,ij->j", previous.conj(), initial)
        products /= np.abs(products)
        character = products[0] * products[3] / (products[1] * products[2])
        return float(abs(np.angle(character))), float(np.max(np.abs(np.angle(products)))), minimum_gap

    results = [wilson(float(g)) for g in np.linspace(-0.35, 0.35, 29)]
    output = {
        "max_abs_connected_phase": max(value[0] for value in results),
        "max_individual_branch_phase": max(value[1] for value in results),
        "minimum_gap": min(value[2] for value in results),
        "reason": "the connected edge commutes pointwise with H0 and changes eigenvalues but not eigenvectors",
    }
    output["pass"] = bool(
        output["max_abs_connected_phase"] < 5e-14
        and output["max_individual_branch_phase"] > 0.1
        and output["minimum_gap"] > 0.1
    )
    return output


def unperturbed_gap(model, mesh=96):
    gap = math.inf
    for step in range(mesh):
        energies = np.linalg.eigvalsh(factorized_h0(model, 2 * np.pi * step / mesh))
        gap = min(gap, float(np.min(np.diff(energies))))
    return gap


def gap_domain_checks() -> list[dict]:
    cases = (
        ("chain_3", 3, ((0, 1), (1, 2)), (1.0, -0.8), 271),
        ("chain_4", 4, ((0, 1), (1, 2), (2, 3)), (0.7, -1.0, 0.6), 389),
        ("overlap_4", 4, ((0, 1, 2), (2, 3)), (1.0, 0.9), 443),
    )
    rows = []
    for name, n, edges, direction, seed in cases:
        model = make_model(n, edges, seed)
        delta0 = unperturbed_gap(model, 112)
        weighted_norm = sum(
            abs(value) * float(np.linalg.norm(operator, 2))
            for value, operator in zip(direction, model["operators"])
        )
        sufficient_radius = delta0 / (2 * weighted_norm)
        for fraction in (0.25, 0.50, 0.90, 1.10, 1.50):
            scale = fraction * sufficient_radius
            couplings = tuple(scale * value for value in direction)
            _, overlap, observed_gap = wilson_array(model, couplings, 112)
            guaranteed_lower_bound = delta0 - 2 * scale * weighted_norm
            inside = fraction < 1.0
            bound_respected = observed_gap + 2e-12 >= guaranteed_lower_bound
            rows.append(
                {
                    "case": name,
                    "fraction_of_sufficient_radius": fraction,
                    "unperturbed_gap": delta0,
                    "weighted_perturbation_norm": scale * weighted_norm,
                    "guaranteed_gap_lower_bound": guaranteed_lower_bound,
                    "observed_minimum_gap": observed_gap,
                    "minimum_adjacent_overlap": overlap,
                    "inside_guaranteed_domain": inside,
                    "bound_respected": bound_respected,
                    "pass": bool(
                        bound_respected
                        and (not inside or observed_gap > 0 and overlap > 0.99)
                    ),
                }
            )
    return rows


def main() -> None:
    partition_rows, join_counterexample, recovery = partition_lattice_checks()
    saturation_rows, witnesses = generic_saturation_checks()
    directional = directional_cancellation_check()
    symmetry = symmetry_zero_check()
    gap_rows = gap_domain_checks()

    write_csv(DATA / "partition_lattice_checks.csv", partition_rows)
    write_csv(DATA / "generic_saturation_ensemble.csv", saturation_rows)
    write_csv(DATA / "gap_controlled_domain_checks.csv", gap_rows)
    (DATA / "partition_join_counterexample.json").write_text(
        json.dumps(join_counterexample, indent=2) + "\n"
    )
    (DATA / "finest_partition_recovery.json").write_text(
        json.dumps(recovery, indent=2) + "\n"
    )
    (DATA / "generic_nonzero_witnesses.json").write_text(
        json.dumps(witnesses, indent=2) + "\n"
    )
    (DATA / "directional_cancellation.json").write_text(
        json.dumps(directional, indent=2) + "\n"
    )
    (DATA / "symmetry_zero.json").write_text(json.dumps(symmetry, indent=2) + "\n")

    summary = {
        "partition_dimension_cases_passed": sum(row["meet_semilattice_pass"] for row in partition_rows),
        "partition_dimension_cases_total": len(partition_rows),
        "ordered_partition_pairs_tested": sum(row["ordered_partition_pairs"] for row in partition_rows),
        "finest_partition_recovery_pass": recovery["pass"],
        "join_nonhomomorphism_counterexample_found": join_counterexample is not None,
        "generic_saturation_cases_passed": sum(row["pass"] for row in saturation_rows),
        "generic_saturation_cases_total": len(saturation_rows),
        "continuous_random_models_tested": sum(row["continuous_random_samples"] for row in saturation_rows),
        "directional_cancellation_pass": directional["pass"],
        "symmetry_zero_pass": symmetry["pass"],
        "gap_domain_points_passed": sum(row["pass"] for row in gap_rows),
        "gap_domain_points_total": len(gap_rows),
    }
    summary["partition_factorization_validation_pass"] = bool(
        summary["partition_dimension_cases_passed"] == summary["partition_dimension_cases_total"]
        and summary["finest_partition_recovery_pass"]
        and summary["join_nonhomomorphism_counterexample_found"]
        and summary["generic_saturation_cases_passed"] == summary["generic_saturation_cases_total"]
        and summary["directional_cancellation_pass"]
        and summary["symmetry_zero_pass"]
        and summary["gap_domain_points_passed"] == summary["gap_domain_points_total"]
    )
    (DATA / "partition_factorization_summary.json").write_text(
        json.dumps(summary, indent=2) + "\n"
    )
    print(json.dumps(summary, indent=2))
    for row in saturation_rows:
        print(row)
    print("directional", directional)
    if not summary["partition_factorization_validation_pass"]:
        raise SystemExit("PARTITION_FACTORIZATION_VALIDATION_FAILED")
    print("PARTITION_FACTORIZATION_VALIDATION_PASS")


if __name__ == "__main__":
    main()


==> anc/code/validate_radial_parity_symmetry.py <==
#!/usr/bin/env python3
"""Validate the exact radial-parity symmetry of the three-qubit pair chain.

For traceless one-qubit Hamiltonians h_q(theta)=d_q(theta).sigma and pairwise
ZZ interactions scaled by a common radial parameter s, the antiunitary
Theta=(i sigma_y K)^{tensor 3} obeys

    Theta H_chain(theta,s) Theta^{-1} = -H_chain(theta,-s).

It maps branch abc at s to the complementary branch at -s and complex
conjugates every Wilson product.  The full three-body Mobius character is
therefore even in s.  This script checks the matrix identity, the
branch-resolved Wilson relation, and the connected-character parity for the
common-rotation loop, the specified noncovariant loop, and deterministic
random noncovariant loops.  A direct ZZZ model is retained as a negative
control: the same argument does not impose radial evenness there.
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.linalg import eigh

import reproduce_experimental_bridge as base
import validate_noncovariant_three_body as noncov


THETA_UNITARY = base.kron3(1j * base.SY, 1j * base.SY, 1j * base.SY)


def antiunitary_transform(matrix: np.ndarray) -> np.ndarray:
    return THETA_UNITARY @ matrix.conj() @ THETA_UNITARY.conj().T


def complement(label: str) -> str:
    return "".join("1" if bit == "0" else "0" for bit in label)


def matrix_checks(full_hamiltonian, thetas: np.ndarray, scales: np.ndarray) -> tuple[float, float]:
    pair_residual = 0.0
    direct_residual = 0.0
    for theta in thetas:
        for scale in scales:
            pair_plus = full_hamiltonian(float(theta), float(scale), float(scale), 0.0)
            pair_minus = full_hamiltonian(float(theta), -float(scale), -float(scale), 0.0)
            pair_residual = max(
                pair_residual,
                float(np.linalg.norm(antiunitary_transform(pair_plus) + pair_minus, ord=2)),
            )

            direct = full_hamiltonian(float(theta), 0.0, 0.0, float(scale))
            direct_residual = max(
                direct_residual,
                float(np.linalg.norm(antiunitary_transform(direct) + direct, ord=2)),
            )
    return pair_residual, direct_residual


def wilson_checks(scales: np.ndarray, mesh: int, weights: tuple[float, float]) -> tuple[list[dict], float, float]:
    rows: list[dict] = []
    maximum_branch_residual = 0.0
    maximum_character_odd_part = 0.0
    weight_ab, weight_bc = weights
    for scale in scales:
        plus = base.wilson_phase(weight_ab * scale, weight_bc * scale, 0.0, mesh)
        minus = base.wilson_phase(-weight_ab * scale, -weight_bc * scale, 0.0, mesh)
        character_odd_part = abs(base.wrap_phase(minus["phi_ABC"] - plus["phi_ABC"]))
        maximum_character_odd_part = max(maximum_character_odd_part, character_odd_part)

        branch_residual = 0.0
        for label in base.LABELS:
            relation = base.wrap_phase(
                minus[f"gamma_{complement(label)}"] + plus[f"gamma_{label}"]
            )
            branch_residual = max(branch_residual, abs(relation))
        maximum_branch_residual = max(maximum_branch_residual, branch_residual)
        rows.append(
            {
                "scale": float(scale),
                "weight_ab": float(weight_ab),
                "weight_bc": float(weight_bc),
                "phi_plus": float(plus["phi_ABC"]),
                "phi_minus": float(minus["phi_ABC"]),
                "character_odd_part": float(character_odd_part),
                "maximum_branch_complement_residual": float(branch_residual),
                "minimum_gap": float(min(plus["minimum_gap"], minus["minimum_gap"])),
                "minimum_adjacent_overlap": float(
                    min(plus["minimum_adjacent_overlap"], minus["minimum_adjacent_overlap"])
                ),
            }
        )
    return rows, maximum_branch_residual, maximum_character_odd_part


def product_reference(local_hamiltonian) -> np.ndarray:
    local_vectors = [eigh(local_hamiltonian(0.0, site))[1] for site in range(3)]
    columns = []
    for a in range(2):
        for b in range(2):
            for c in range(2):
                columns.append(
                    base.kron3(
                        local_vectors[0][:, a],
                        local_vectors[1][:, b],
                        local_vectors[2][:, c],
                    )
                )
    return np.column_stack(columns)


def install_loop(local_hamiltonian) -> None:
    def factorized(theta: float) -> np.ndarray:
        return (
            base.kron3(local_hamiltonian(theta, 0), base.I2, base.I2)
            + base.kron3(base.I2, local_hamiltonian(theta, 1), base.I2)
            + base.kron3(base.I2, base.I2, local_hamiltonian(theta, 2))
        )

    def full(theta: float, g_ab: float, g_bc: float, g_abc: float) -> np.ndarray:
        return (
            factorized(theta)
            + g_ab * base.V_AB
            + g_bc * base.V_BC
            + g_abc * base.V_ABC
        )

    base.local_hamiltonian = local_hamiltonian
    base.factorized_hamiltonian = factorized
    base.full_hamiltonian = full
    base.REFERENCE = product_reference(local_hamiltonian)


def random_loop(seed: int):
    rng = np.random.default_rng(seed)
    # A separated local spectrum avoids accidental many-body sum degeneracies;
    # randomness is then used only to vary the closed-loop geometry.
    detunings = np.array([1.0, 2.7, 7.1]) * rng.uniform(0.92, 1.08, size=3)
    radii = np.array([0.22, 0.28, 0.34]) * rng.uniform(0.85, 1.15, size=3)
    offsets = rng.uniform(-0.8, 0.8, size=3)
    phase_mod = rng.uniform(-0.22, 0.22, size=3)
    amplitude_mod = rng.uniform(-0.08, 0.08, size=3)
    detuning_mod = rng.uniform(-0.04, 0.04, size=3)
    phase_shifts = rng.uniform(-np.pi, np.pi, size=3)

    def local(theta: float, site: int) -> np.ndarray:
        winding = site + 1
        angle = (
            theta
            + offsets[site]
            + phase_mod[site] * np.sin(winding * theta + phase_shifts[site])
        )
        radius = radii[site] * (
            1.0
            + amplitude_mod[site]
            * np.cos((winding + 1) * theta - phase_shifts[site])
        )
        detuning = detunings[site] * (
            1.0
            + detuning_mod[site]
            * np.sin((winding + 2) * theta + 0.37 * site)
        )
        return (
            detuning * base.SZ / 2.0
            + radius * (np.cos(angle) * base.SX + np.sin(angle) * base.SY)
        )

    return local


def main() -> None:
    root = Path(__file__).resolve().parents[1]
    data_directory = root / "data"
    data_directory.mkdir(exist_ok=True)

    original_hooks = (
        base.local_hamiltonian,
        base.factorized_hamiltonian,
        base.full_hamiltonian,
        base.REFERENCE.copy(),
    )

    theta_samples = np.linspace(0.0, 2.0 * np.pi, 17, endpoint=False)
    matrix_scales = np.array([-0.071, -0.019, 0.0, 0.023, 0.067])
    wilson_scales = np.array([0.004, 0.013, 0.037])
    mesh = 240
    rows: list[dict] = []
    summaries: list[dict] = []

    try:
        loop_cases = [
            ("common_rotation", base.local_hamiltonian, (1.0, 1.0)),
            ("specified_noncovariant", noncov.local_hamiltonian, (1.0, 1.0)),
        ]
        for case, local, weights in loop_cases:
            install_loop(local)
            pair_matrix, direct_matrix = matrix_checks(
                base.full_hamiltonian, theta_samples, matrix_scales
            )
            case_rows, branch_residual, odd_part = wilson_checks(
                wilson_scales, mesh, weights
            )
            for row in case_rows:
                row["case"] = case
                rows.append(row)
            summaries.append(
                {
                    "case": case,
                    "maximum_pair_matrix_residual": pair_matrix,
                    "maximum_direct_matrix_residual": direct_matrix,
                    "maximum_branch_complement_residual": branch_residual,
                    "maximum_character_odd_part": odd_part,
                }
            )

        for seed in (31415, 27182, 16180, 14142):
            local = random_loop(seed)
            install_loop(local)
            rng = np.random.default_rng(seed + 9)
            weights = tuple(rng.uniform(0.55, 1.35, size=2))
            pair_matrix, direct_matrix = matrix_checks(
                base.full_hamiltonian, theta_samples, matrix_scales
            )
            case_rows, branch_residual, odd_part = wilson_checks(
                wilson_scales, mesh, weights
            )
            case = f"random_noncovariant_seed_{seed}"
            for row in case_rows:
                row["case"] = case
                rows.append(row)
            summaries.append(
                {
                    "case": case,
                    "maximum_pair_matrix_residual": pair_matrix,
                    "maximum_direct_matrix_residual": direct_matrix,
                    "maximum_branch_complement_residual": branch_residual,
                    "maximum_character_odd_part": odd_part,
                }
            )

        install_loop(original_hooks[0])
        direct_plus = base.wilson_phase(0.0, 0.0, 0.03, mesh)["phi_ABC"]
        direct_minus = base.wilson_phase(0.0, 0.0, -0.03, mesh)["phi_ABC"]
        direct_radial_evenness_violation = abs(
            base.wrap_phase(direct_minus - direct_plus)
        )
    finally:
        (
            base.local_hamiltonian,
            base.factorized_hamiltonian,
            base.full_hamiltonian,
            base.REFERENCE,
        ) = original_hooks

    maximum_pair_matrix_residual = max(
        item["maximum_pair_matrix_residual"] for item in summaries
    )
    maximum_direct_matrix_residual = max(
        item["maximum_direct_matrix_residual"] for item in summaries
    )
    maximum_branch_residual = max(
        item["maximum_branch_complement_residual"] for item in summaries
    )
    maximum_character_odd_part = max(
        item["maximum_character_odd_part"] for item in summaries
    )
    minimum_gap = min(row["minimum_gap"] for row in rows)
    minimum_overlap = min(row["minimum_adjacent_overlap"] for row in rows)

    summary = {
        "antiunitary": "Theta=(i sigma_y K)^{tensor 3}",
        "pair_identity": "Theta H_chain(theta,s) Theta^-1 = -H_chain(theta,-s)",
        "branch_identity": "gamma_complement(-s) = -gamma(s) modulo 2pi",
        "character_identity": "Phi_ABC(-s) = Phi_ABC(s)",
        "loop_cases": len(summaries),
        "random_noncovariant_cases": 4,
        "maximum_pair_matrix_residual": maximum_pair_matrix_residual,
        "maximum_direct_matrix_residual": maximum_direct_matrix_residual,
        "maximum_branch_complement_residual": maximum_branch_residual,
        "maximum_character_odd_part": maximum_character_odd_part,
        "minimum_gap": minimum_gap,
        "minimum_adjacent_overlap": minimum_overlap,
        "direct_zzz_radial_evenness_violation_at_0p03": direct_radial_evenness_violation,
        "pass": True,
    }

    assert maximum_pair_matrix_residual < 1.0e-12
    assert maximum_direct_matrix_residual < 1.0e-12
    assert maximum_branch_residual < 1.0e-10
    assert maximum_character_odd_part < 1.0e-10
    assert minimum_gap > 0.08
    assert minimum_overlap > 0.998
    assert direct_radial_evenness_violation > 1.0e-2

    pd.DataFrame(rows).to_csv(
        data_directory / "radial_parity_symmetry_scan.csv", index=False
    )
    (data_directory / "radial_parity_symmetry_validation.json").write_text(
        json.dumps({"summary": summary, "cases": summaries}, indent=2) + "\n"
    )
    print(json.dumps(summary, indent=2))
    print("RADIAL_PARITY_SYMMETRY_VALIDATION_PASS")


if __name__ == "__main__":
    main()


==> anc/code/validate_relative_framework.py <==
#!/usr/bin/env python3
"""Finite algebraic/combinatorial audit of the proposed relative theorem.

The audit checks five statements that are independent of any particular
Hamiltonian realization:

1. The logical zeroing operators generate complete, orthogonal, idempotent
   exact-support projectors, and anchored character evaluation has the stated
   fixed sign.
2. Boolean Moebius inversion in the interaction-coordinate subset lattice
   extracts exactly the monomials with active set F.
3. If an analytic phase contains only connected-cover monomials on the
   contracted block hypergraph, every invalid interaction component vanishes.
4. The relative theorem reduces exactly to the original theorem when the
   factorization partition consists of singleton blocks.
5. Every connected projected cover admits the rooted-edge-tree path count
   used by the finite-dimensional sharpness construction.

The script also records a microscopic-support caveat: two physical edges can
be disjoint while their projected block supports intersect.  Consequently,
block-level sharpness follows directly by treating blocks as subsystems, but
sharpness with the original microscopic supports needs an additional
within-block port-routing construction.
"""

from __future__ import annotations

import itertools
import json
import math
import random
from collections import defaultdict
from pathlib import Path


SEED = 20260816
RNG = random.Random(SEED)


def powerset(items):
    items = tuple(items)
    for r in range(len(items) + 1):
        yield from itertools.combinations(items, r)


def logical_project(table, support, dimensions):
    """Apply P_support^log to a finite phase table."""
    support = tuple(sorted(support))
    projected = {}
    for label in itertools.product(*(range(d) for d in dimensions)):
        value = 0
        for zeroed in powerset(support):
            zeroed = set(zeroed)
            source = tuple(
                label[index]
                if index in support and index not in zeroed
                else 0
                for index in range(len(dimensions))
            )
            value += (-1) ** len(zeroed) * table[source]
        projected[label] = value
    return projected


def audit_logical_projectors():
    algebra_checks = 0
    character_checks = 0
    for subsystem_count in range(1, 5):
        for _ in range(40):
            dimensions = tuple(RNG.randint(2, 4) for _ in range(subsystem_count))
            labels = tuple(itertools.product(*(range(d) for d in dimensions)))
            table = {label: RNG.randint(-9, 9) for label in labels}
            sectors = {
                frozenset(support): logical_project(table, support, dimensions)
                for support in powerset(range(subsystem_count))
            }

            for label in labels:
                assert sum(sector[label] for sector in sectors.values()) == table[label]

            for support, sector in sectors.items():
                for target in sectors:
                    twice = logical_project(sector, target, dimensions)
                    expected = sector if target == support else {label: 0 for label in labels}
                    assert twice == expected
                    algebra_checks += 1

                if support:
                    alpha = tuple(
                        RNG.randrange(1, dimensions[index]) if index in support else 0
                        for index in range(subsystem_count)
                    )
                    phi = 0
                    for active in powerset(support):
                        active = set(active)
                        anchored = tuple(
                            alpha[index] if index in active else 0
                            for index in range(subsystem_count)
                        )
                        phi += (-1) ** len(active) * table[anchored]
                    assert phi == (-1) ** len(support) * sector[alpha]
                    character_checks += 1
    return algebra_checks, character_checks


def set_partitions(items):
    items = tuple(items)
    if not items:
        yield tuple()
        return
    first, rest = items[0], items[1:]
    for partition in set_partitions(rest):
        yield ((first,),) + partition
        for index in range(len(partition)):
            blocks = list(partition)
            blocks[index] = tuple(sorted((first,) + blocks[index]))
            yield tuple(sorted(blocks))


def canonical_partitions(n):
    found = set()
    for partition in set_partitions(range(n)):
        canonical = tuple(sorted(tuple(sorted(block)) for block in partition))
        found.add(canonical)
    return tuple(sorted(found))


def project_edge(edge, partition):
    edge = set(edge)
    return tuple(
        index for index, block in enumerate(partition) if edge.intersection(block)
    )


def connected(edge_ids, projected_edges):
    edge_ids = tuple(edge_ids)
    if not edge_ids:
        return False
    seen = {edge_ids[0]}
    stack = [edge_ids[0]]
    while stack:
        left = stack.pop()
        for right in edge_ids:
            if right not in seen and set(projected_edges[left]).intersection(
                projected_edges[right]
            ):
                seen.add(right)
                stack.append(right)
    return len(seen) == len(edge_ids)


def covers(edge_ids, projected_edges, target_blocks):
    union = set()
    for edge_id in edge_ids:
        union.update(projected_edges[edge_id])
    return set(target_blocks).issubset(union)


def minimum_cover(projected_edges, target_blocks):
    edge_ids = tuple(range(len(projected_edges)))
    best = None
    for family in powerset(edge_ids):
        if connected(family, projected_edges) and covers(
            family, projected_edges, target_blocks
        ):
            best = len(family) if best is None else min(best, len(family))
    return best


def active_set(exponents):
    return frozenset(index for index, value in enumerate(exponents) if value)


def restrict_polynomial(polynomial, retained):
    retained = set(retained)
    return {
        exponent: coefficient
        for exponent, coefficient in polynomial.items()
        if active_set(exponent).issubset(retained)
    }


def add_scaled(target, source, scale):
    for exponent, coefficient in source.items():
        target[exponent] += scale * coefficient
        if target[exponent] == 0:
            del target[exponent]


def interaction_component(polynomial, family):
    family = tuple(family)
    result = defaultdict(int)
    for retained in powerset(family):
        sign = (-1) ** (len(family) - len(retained))
        add_scaled(result, restrict_polynomial(polynomial, retained), sign)
    return dict(result)


def random_allowed_polynomial(projected_edges, target_blocks):
    edge_count = len(projected_edges)
    polynomial = {}
    for exponents in itertools.product(range(4), repeat=edge_count):
        support = active_set(exponents)
        if not support:
            continue
        if connected(support, projected_edges) and covers(
            support, projected_edges, target_blocks
        ):
            coefficient = RNG.randint(-7, 7)
            if coefficient:
                polynomial[exponents] = coefficient
    return polynomial


def audit_interaction_mobius():
    checks = 0
    invalid_zero_checks = 0
    for edge_count in range(1, 6):
        for _ in range(120):
            block_count = RNG.randint(2, 5)
            projected_edges = []
            for _edge in range(edge_count):
                size = RNG.randint(1, block_count)
                projected_edges.append(
                    tuple(sorted(RNG.sample(range(block_count), size)))
                )
            target_size = RNG.randint(2, block_count)
            target = tuple(sorted(RNG.sample(range(block_count), target_size)))
            polynomial = random_allowed_polynomial(projected_edges, target)
            reconstructed = defaultdict(int)
            for family in powerset(range(edge_count)):
                component = interaction_component(polynomial, family)
                expected = {
                    exponent: coefficient
                    for exponent, coefficient in polynomial.items()
                    if active_set(exponent) == frozenset(family)
                }
                assert component == expected
                add_scaled(reconstructed, component, 1)
                if not (
                    connected(family, projected_edges)
                    and covers(family, projected_edges, target)
                ):
                    assert component == {}
                    invalid_zero_checks += 1
                checks += 1
            assert dict(reconstructed) == polynomial
    return checks, invalid_zero_checks


def audit_partitions_and_singleton_recovery():
    partitions_checked = 0
    relative_cover_checks = 0
    singleton_recovery_checks = 0
    projected_connected_covers = 0
    for n in range(2, 6):
        physical_edges = []
        for size in range(2, min(3, n) + 1):
            physical_edges.extend(itertools.combinations(range(n), size))
        for partition in canonical_partitions(n):
            partitions_checked += 1
            for _ in range(40):
                sample_size = RNG.randint(1, min(5, len(physical_edges)))
                chosen = RNG.sample(physical_edges, sample_size)
                projected = [project_edge(edge, partition) for edge in chosen]
                if len(partition) >= 2:
                    target_size = RNG.randint(2, len(partition))
                    target = tuple(
                        sorted(RNG.sample(range(len(partition)), target_size))
                    )
                    tau = minimum_cover(projected, target)
                    # Independent brute-force restatement on labelled edges.
                    candidates = []
                    for family in powerset(range(len(projected))):
                        if connected(family, projected) and covers(
                            family, projected, target
                        ):
                            candidates.append(len(family))
                            projected_connected_covers += 1
                    assert tau == (min(candidates) if candidates else None)
                    relative_cover_checks += 1

                if all(len(block) == 1 for block in partition):
                    assert [tuple(edge) for edge in chosen] == projected
                    for target_size in range(2, n + 1):
                        for target in itertools.combinations(range(n), target_size):
                            assert minimum_cover(chosen, target) == minimum_cover(
                                projected, target
                            )
                            singleton_recovery_checks += 1
    return (
        partitions_checked,
        relative_cover_checks,
        singleton_recovery_checks,
        projected_connected_covers,
    )


def rooted_tree_extension_count(projected_edges, family):
    family = tuple(family)
    adjacency = {edge_id: [] for edge_id in family}
    for left, right in itertools.combinations(family, 2):
        if set(projected_edges[left]).intersection(projected_edges[right]):
            adjacency[left].append(right)
            adjacency[right].append(left)
    root = family[0]
    parent = {root: None}
    queue = [root]
    for current in queue:
        for neighbour in adjacency[current]:
            if neighbour not in parent:
                parent[neighbour] = current
                queue.append(neighbour)
    assert len(parent) == len(family)
    children = {edge_id: [] for edge_id in family}
    for child, predecessor in parent.items():
        if predecessor is not None:
            children[predecessor].append(child)

    sizes = {}

    def visit(node):
        sizes[node] = 1 + sum(visit(child) for child in children[node])
        return sizes[node]

    visit(root)
    extensions = math.factorial(len(family)) // math.prod(sizes.values())
    assert extensions >= 1
    return extensions


def audit_projected_sharpness_tree():
    checks = 0
    duplicate_support_checks = 0
    for block_count in range(2, 6):
        for edge_count in range(1, 6):
            for _ in range(100):
                projected = []
                for _edge in range(edge_count):
                    size = RNG.randint(1, block_count)
                    projected.append(
                        tuple(sorted(RNG.sample(range(block_count), size)))
                    )
                for family in powerset(range(edge_count)):
                    if not connected(family, projected):
                        continue
                    rooted_tree_extension_count(projected, family)
                    if len({projected[index] for index in family}) < len(family):
                        duplicate_support_checks += 1
                    checks += 1
    return checks, duplicate_support_checks


def microscopic_support_caveat():
    partition = ((0, 1), (2,), (3,))
    physical_edges = ((0, 2), (1, 3))
    projected = tuple(project_edge(edge, partition) for edge in physical_edges)
    return {
        "partition": partition,
        "physical_edges": physical_edges,
        "physical_edges_intersect": bool(
            set(physical_edges[0]).intersection(physical_edges[1])
        ),
        "projected_edges": projected,
        "projected_edges_intersect": bool(
            set(projected[0]).intersection(projected[1])
        ),
        "conclusion": (
            "block-level adjacency need not provide a shared microscopic site; "
            "microscopic-support sharpness needs an additional within-block "
            "port-routing lemma"
        ),
    }


def main():
    logical_algebra, logical_characters = audit_logical_projectors()
    mobius, invalid = audit_interaction_mobius()
    partitions, relative, singleton, covers_checked = (
        audit_partitions_and_singleton_recovery()
    )
    sharpness, duplicates = audit_projected_sharpness_tree()
    caveat = microscopic_support_caveat()
    assert caveat["physical_edges_intersect"] is False
    assert caveat["projected_edges_intersect"] is True
    summary = {
        "seed": SEED,
        "logical_projector_algebra_checks": logical_algebra,
        "logical_character_evaluation_checks": logical_characters,
        "interaction_mobius_components_checked": mobius,
        "invalid_components_verified_zero": invalid,
        "factorization_partitions_checked": partitions,
        "relative_cover_cost_checks": relative,
        "singleton_partition_recovery_checks": singleton,
        "projected_connected_covers_examined": covers_checked,
        "rooted_tree_sharpness_checks": sharpness,
        "duplicate_projected_support_checks": duplicates,
        "microscopic_support_caveat": caveat,
        "status": "PASS_WITH_MICROSCOPIC_SUPPORT_QUALIFICATION",
    }
    output = Path(__file__).resolve().parents[1] / "data" / "relative_framework_validation.json"
    output.write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(summary, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/code/validate_selection_theory_extensions.py <==
#!/usr/bin/env python3
"""Finite checks for the strengthened connected-cover selection theory.

The script tests three claims:
1. the exact mechanism space is Boolean graded rather than an ordinary ideal;
2. rotated, traceless spectator factors preserve the square-free witness while
   acting dynamically on every padded block;
3. saturated order profiles reconstruct simple graphs and the maximal-edge
   (Sperner) reduction of finite hypergraphs, but not nested/parallel labels.

The simultaneous-realization result is certified at the level of its finite
algebraic construction: every requested coefficient has a designated layer
monomial in independent layer weights.  The accompanying proof note supplies
the Hilbert-space tensor-product argument.
"""

from __future__ import annotations

import itertools
import json
import math
from pathlib import Path

import numpy as np


OUT = Path(__file__).resolve().parents[1] / "data"


def powerset(items):
    items = tuple(items)
    for r in range(len(items) + 1):
        yield from itertools.combinations(items, r)


def connected_edge_family(edges):
    edges = tuple(edges)
    if not edges:
        return False
    seen = {0}
    frontier = [0]
    while frontier:
        i = frontier.pop()
        for j, edge in enumerate(edges):
            if j not in seen and edges[i] & edge:
                seen.add(j)
                frontier.append(j)
    return len(seen) == len(edges)


def is_connected_cover(edge_family, support):
    edge_family = tuple(edge_family)
    if not connected_edge_family(edge_family):
        return False
    return set(support) <= set().union(*edge_family)


def maximal_edges(hypergraph):
    h = tuple(hypergraph)
    return frozenset(e for e in h if not any(e < f for f in h))


def tau_profile(vertices, hypergraph):
    vertices = tuple(vertices)
    h = tuple(hypergraph)
    supports = tuple(
        frozenset(s)
        for r in range(2, len(vertices) + 1)
        for s in itertools.combinations(vertices, r)
    )
    # Use a sentinel that can never be confused with a finite cover cost,
    # including for the empty hypergraph.
    inf = 10**6
    tau = {s: inf for s in supports}
    for f_tuple in powerset(h):
        if not f_tuple or not connected_edge_family(f_tuple):
            continue
        union = set().union(*f_tuple)
        m = len(f_tuple)
        for s in supports:
            if s <= union and m < tau[s]:
                tau[s] = m
    return tuple(tau[s] for s in supports), supports


def graph_inverse_audit(max_n=6):
    total = 0
    unique_profiles = 0
    per_n = {}
    for n in range(2, max_n + 1):
        pairs = tuple(itertools.combinations(range(n), 2))
        profiles = set()
        count = 0
        for mask in range(1 << len(pairs)):
            edges = {pairs[k] for k in range(len(pairs)) if mask >> k & 1}
            dist = [[n + 1] * n for _ in range(n)]
            for i in range(n):
                dist[i][i] = 0
            for u, v in edges:
                dist[u][v] = dist[v][u] = 1
            for k in range(n):
                for i in range(n):
                    for j in range(n):
                        dist[i][j] = min(dist[i][j], dist[i][k] + dist[k][j])
            profile = tuple(dist[u][v] for u, v in pairs)
            recovered = {pairs[k] for k, d in enumerate(profile) if d == 1}
            assert recovered == edges
            profiles.add(profile)
            count += 1
        assert len(profiles) == count
        per_n[str(n)] = count
        total += count
        unique_profiles += len(profiles)
    return {
        "graphs_checked": total,
        "unique_distance_profiles": unique_profiles,
        "per_vertex_count": per_n,
        "recovery_rule": "{u,v} is an edge iff saturated pair order equals one",
        "pass": True,
    }


def hypergraph_inverse_audit(n=4):
    vertices = tuple(range(n))
    possible = tuple(
        frozenset(s)
        for r in range(2, n + 1)
        for s in itertools.combinations(vertices, r)
    )
    total = 0
    sperner = 0
    distinct_clutters = set()
    for mask in range(1 << len(possible)):
        h = frozenset(possible[k] for k in range(len(possible)) if mask >> k & 1)
        hmax = maximal_edges(h)
        prof, supports = tau_profile(vertices, h)
        prof_max, _ = tau_profile(vertices, hmax)
        assert prof == prof_max
        one_sets = {supports[k] for k, value in enumerate(prof) if value == 1}
        recovered_max = maximal_edges(one_sets)
        assert recovered_max == hmax
        if h == hmax:
            sperner += 1
            assert recovered_max == h
        distinct_clutters.add(tuple(sorted(tuple(sorted(e)) for e in hmax)))
        total += 1

    h1 = frozenset({frozenset({0, 1, 2})})
    h2 = frozenset({frozenset({0, 1, 2}), frozenset({0, 1})})
    p1, _ = tau_profile(vertices, h1)
    p2, _ = tau_profile(vertices, h2)
    assert p1 == p2
    return {
        "vertices": n,
        "unlabelled_hypergraphs_checked": total,
        "sperner_hypergraphs_checked": sperner,
        "distinct_maximal_edge_clutters": len(distinct_clutters),
        "nested_edge_counterexample": {
            "maximal_only": [[0, 1, 2]],
            "with_nested_edge": [[0, 1], [0, 1, 2]],
            "same_complete_tau_profile": True,
        },
        "parallel_label_limitation": (
            "duplicate labelled hyperedges have the same scalar cover-cost profile"
        ),
        "pass": True,
    }


def boolean_graded_not_ideal_audit():
    e01 = frozenset({0, 1})
    e12 = frozenset({1, 2})
    e34 = frozenset({3, 4})
    support = frozenset({0, 2})
    f = (e01, e12)
    f_plus_disjoint = (e01, e12, e34)
    assert is_connected_cover(f, support)
    assert not is_connected_cover(f_plus_disjoint, support)
    return {
        "support": sorted(support),
        "valid_active_set": [sorted(e) for e in f],
        "invalid_disconnected_superset": [sorted(e) for e in f_plus_disjoint],
        "conclusion": (
            "connected covers are not upward closed; an ordinary monomial ideal "
            "over-approximates the exact active-set selection space"
        ),
        "pass": True,
    }


I2 = np.eye(2, dtype=complex)
X = np.array([[0, 1], [1, 0]], dtype=complex)
Z = np.array([[1, 0], [0, -1]], dtype=complex)
N = np.array([[0, 0], [0, 1]], dtype=complex)
PLUS_PROJECTOR = 0.5 * np.array([[1, 1], [1, 1]], dtype=complex)


def kron_all(ops):
    out = np.array([[1.0 + 0.0j]])
    for op in ops:
        out = np.kron(out, op)
    return out


def op_on(single_ops):
    return kron_all(single_ops)


def faithful_spectator_coefficient(theta, h=7.5e-4):
    # Tensor order: logical A, logical C, link counter q, readout q*, spectator r.
    def embed(op, site):
        ops = [I2] * 5
        ops[site] = op
        return op_on(ops)

    n_a, n_c = embed(N, 0), embed(N, 1)
    n_q, n_star, n_r = embed(N, 2), embed(N, 3), embed(N, 4)
    z_a, z_c = embed(Z, 0), embed(Z, 1)
    x_q = embed(X, 2)
    q_local = math.cos(theta) * Z + math.sin(theta) * X
    q_r = embed(q_local, 4)

    # |q=0,q*=1><q=1,q*=0| + h.c., embedded on sites 2 and 3.
    root_2 = np.zeros((4, 4), dtype=complex)
    # Basis ordering |00>, |01>, |10>, |11>.
    root_2[1, 2] = 1.0
    root_2[2, 1] = 1.0
    root_ops = [I2, I2, root_2, I2]
    # root_2 already occupies q,q*, so assemble A,C,(q q*),r.
    root = kron_all(root_ops)

    h0 = 0.137 * n_a + 0.271 * n_c + n_q + 2.0 * n_star + 3.7 * n_r
    v1 = z_a @ x_q @ q_r
    v2 = z_c @ root
    nstar_op = embed(PLUS_PROJECTOR, 3)

    def branch_gamma(a, c, g1, g2):
        ham = h0 + g1 * v1 + g2 * v2
        vals, vecs = np.linalg.eigh(ham)
        bits = (a, c, 0, 0, 0)
        idx = sum(bit << (4 - k) for k, bit in enumerate(bits))
        overlaps = np.abs(vecs[idx, :]) ** 2
        state = vecs[:, int(np.argmax(overlaps))]
        return float(2 * np.pi * np.real(np.vdot(state, nstar_op @ state)))

    def connected_phase(g1, g2):
        return (
            branch_gamma(0, 0, g1, g2)
            - branch_gamma(0, 1, g1, g2)
            - branch_gamma(1, 0, g1, g2)
            + branch_gamma(1, 1, g1, g2)
        )

    mixed = (
        connected_phase(h, h)
        - connected_phase(h, -h)
        - connected_phase(-h, h)
        + connected_phase(-h, -h)
    ) / (4 * h * h)
    single_1 = max(abs(connected_phase(h, 0)), abs(connected_phase(-h, 0)))
    single_2 = max(abs(connected_phase(0, h)), abs(connected_phase(0, -h)))
    comm = q_local @ N - N @ q_local
    dynamic_offdiag = abs(q_local[1, 0])
    return {
        "theta": theta,
        "mixed_coefficient": mixed,
        "single_edge_character_max": max(single_1, single_2),
        "spectator_commutator_norm": float(np.linalg.norm(comm, 2)),
        "spectator_offdiagonal_amplitude": float(dynamic_offdiag),
    }


def faithful_spectator_audit():
    thetas = [0.0, 0.2, 0.45, 0.7]
    rows = [faithful_spectator_coefficient(t) for t in thetas]
    base = rows[0]["mixed_coefficient"]
    max_rel = 0.0
    for row in rows:
        expected = math.cos(row["theta"])
        observed = row["mixed_coefficient"] / base
        row["coefficient_ratio"] = observed
        row["expected_cosine_ratio"] = expected
        row["relative_ratio_error"] = abs(observed - expected) / max(abs(expected), 1e-15)
        max_rel = max(max_rel, row["relative_ratio_error"])
    assert abs(base) > 1e-3
    assert max_rel < 2e-5
    assert max(row["single_edge_character_max"] for row in rows) < 2e-10
    assert all(row["spectator_commutator_norm"] > 0 for row in rows[1:])
    convergence = []
    for h in [2.0e-3, 1.0e-3, 5.0e-4, 2.5e-4]:
        c0 = faithful_spectator_coefficient(0.0, h)["mixed_coefficient"]
        ct = faithful_spectator_coefficient(0.45, h)["mixed_coefficient"]
        rel = abs(ct / c0 - math.cos(0.45)) / math.cos(0.45)
        convergence.append({"h": h, "relative_cosine_scaling_error": rel})
    assert all(
        convergence[k + 1]["relative_cosine_scaling_error"]
        < convergence[k]["relative_cosine_scaling_error"]
        for k in range(len(convergence) - 1)
    )
    return {
        "model": "two-edge cover {A,B,D}-{B,C} with an edge-specific spectator on D",
        "rows": rows,
        "maximum_relative_cosine_scaling_error": max_rel,
        "finite_difference_convergence": convergence,
        "interpretation": (
            "the square-free connected coefficient is multiplied by cos(theta), "
            "while the padded block is dynamically active for theta != 0"
        ),
        "pass": True,
    }


def simultaneous_layer_certificate():
    # Finite symbolic certificate for a representative labelled hypergraph.
    vertices = tuple(range(4))
    edges = (
        frozenset({0, 1}),
        frozenset({1, 2}),
        frozenset({0, 1}),  # repeated projected support, distinct label
        frozenset({2, 3}),
        frozenset({0, 2, 3}),
    )
    requested = []
    for r in range(2, len(vertices) + 1):
        for s in itertools.combinations(vertices, r):
            support = frozenset(s)
            for f_indices in powerset(range(len(edges))):
                if not f_indices:
                    continue
                fam = tuple(edges[i] for i in f_indices)
                if is_connected_cover(fam, support):
                    requested.append((support, tuple(f_indices)))

    # Each layer receives algebraically independent weights alpha_(layer,e).
    # Its designated coefficient therefore contains a monomial tag no other
    # layer can reproduce.  Verify tag uniqueness for every requested sector.
    tags = []
    for layer, (_, f_indices) in enumerate(requested):
        tag = tuple((layer, e) for e in f_indices)
        tags.append(tag)
    assert len(tags) == len(set(tags))
    return {
        "vertices": len(vertices),
        "labelled_edges": len(edges),
        "repeated_projected_supports": True,
        "allowed_support_active_set_pairs": len(requested),
        "unique_designated_layer_monomials": len(set(tags)),
        "finite_layer_tensor_product": True,
        "certificate": (
            "every target coefficient polynomial contains its own nonzero "
            "monomial in algebraically independent layer weights"
        ),
        "pass": True,
    }


def main():
    report = {
        "boolean_graded_selection": boolean_graded_not_ideal_audit(),
        "simultaneous_layer_construction": simultaneous_layer_certificate(),
        "faithful_spectator": faithful_spectator_audit(),
        "graph_inverse_theorem": graph_inverse_audit(),
        "hypergraph_inverse_theorem": hypergraph_inverse_audit(),
    }
    report["status"] = "PASS"
    path = OUT / "selection_theory_extension_validation.json"
    path.write_text(json.dumps(report, indent=2, sort_keys=True) + "\n")
    print(json.dumps(report, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/code/validate_universal_witness.py <==
#!/usr/bin/env python3
"""Constructive proof certificate for arbitrary connected hyperedge covers.

The construction realizes a nonzero order-m connected holonomy coefficient
for every finite connected cover C={e_1,...,e_m}.  It uses one auxiliary
two-level counter per edge (m-1 link counters plus one readout counter), a
rooted spanning tree of the edge-intersection graph, and local transition
operators supported on the corresponding hyperedges.

This script checks the construction combinatorially and verifies representative
Hamiltonians by direct diagonalization.
"""

from __future__ import annotations

import csv
import itertools
import json
import math
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
DATA.mkdir(parents=True, exist_ok=True)


def canonical_edges(edges):
    return tuple(sorted({tuple(sorted(edge)) for edge in edges}))


def edge_intersection_tree(edges, root=0):
    """Return a rooted BFS tree of a connected edge-intersection graph."""
    m = len(edges)
    adjacency = {index: [] for index in range(m)}
    witnesses = {}
    for left in range(m):
        for right in range(left + 1, m):
            overlap = sorted(set(edges[left]) & set(edges[right]))
            if overlap:
                adjacency[left].append(right)
                adjacency[right].append(left)
                witnesses[left, right] = overlap[0]
                witnesses[right, left] = overlap[0]
    parent = {root: None}
    queue = [root]
    for current in queue:
        for neighbour in sorted(adjacency[current]):
            if neighbour not in parent:
                parent[neighbour] = current
                queue.append(neighbour)
    if len(parent) != m:
        raise ValueError("edge-intersection graph is disconnected")
    children = {index: [] for index in range(m)}
    for node, predecessor in parent.items():
        if predecessor is not None:
            children[predecessor].append(node)
    for node in children:
        children[node].sort()
    return parent, children, witnesses


def subtree_sizes(children, root=0):
    sizes = {}

    def visit(node):
        sizes[node] = 1 + sum(visit(child) for child in children[node])
        return sizes[node]

    visit(root)
    return sizes


def linear_extension_count(children, root=0):
    """Number of child-before-parent linear extensions of a rooted tree."""
    sizes = subtree_sizes(children, root)
    m = sizes[root]
    denominator = math.prod(sizes.values())
    return math.factorial(m) // denominator, sizes


def logical_assignment(edges, support):
    """Assign every logical site to one containing edge."""
    assigned = [[] for _ in edges]
    for site in support:
        owners = [index for index, edge in enumerate(edges) if site in edge]
        if not owners:
            raise ValueError("cover does not contain support")
        assigned[owners[0]].append(site)
    return tuple(tuple(values) for values in assigned)


def build_certificate(edges, support=None, root=0):
    edges = canonical_edges(edges)
    if not edges:
        raise ValueError("empty cover")
    if support is None:
        support = tuple(sorted(set().union(*(set(edge) for edge in edges))))
    else:
        support = tuple(sorted(support))
    parent, children, overlap_site = edge_intersection_tree(edges, root=root)
    extensions, sizes = linear_extension_count(children, root=root)

    # One link counter for every nonroot edge; the counter is physically
    # placed on a site shared by the child edge and its parent edge.
    link_counter = {}
    counter_location = {}
    cursor = 0
    for node in sorted(parent):
        if parent[node] is None:
            continue
        link_counter[node] = cursor
        counter_location[cursor] = overlap_site[node, parent[node]]
        cursor += 1
    readout_counter = cursor
    counter_location[readout_counter] = min(edges[root])
    m = len(edges)
    assert readout_counter == m - 1

    # The link counter of a subtree has energy equal to its subtree size.
    # The readout has energy m.  Every allowed forward edge transition then
    # raises the unperturbed energy by exactly one.
    weights = [0] * m
    for node, counter in link_counter.items():
        weights[counter] = sizes[node]
    weights[readout_counter] = m

    transitions = []
    for node in range(m):
        child_counters = tuple(link_counter[child] for child in children[node])
        target = readout_counter if node == root else link_counter[node]
        input_bits = {counter: 1 for counter in child_counters}
        input_bits[target] = 0
        output_bits = {counter: 0 for counter in child_counters}
        output_bits[target] = 1
        involved = tuple(sorted(set(child_counters + (target,))))
        if any(counter_location[counter] not in edges[node] for counter in involved):
            raise AssertionError("transition counter lies outside its hyperedge")
        energy_change = weights[target] - sum(weights[counter] for counter in child_counters)
        if energy_change != 1:
            raise AssertionError("forward transition does not raise energy by one")
        transitions.append(
            {
                "edge_index": node,
                "child_counters": child_counters,
                "target_counter": target,
                "input_bits": input_bits,
                "output_bits": output_bits,
                "energy_change": energy_change,
            }
        )

    assigned = logical_assignment(edges, support)
    coefficient = (
        2.0
        * math.pi
        * ((-1) ** m)
        * extensions
        / math.factorial(m)
    )
    return {
        "edges": edges,
        "support": support,
        "root": root,
        "parent": parent,
        "children": children,
        "subtree_sizes": sizes,
        "linear_extensions": extensions,
        "logical_assignment": assigned,
        "counter_location": counter_location,
        "counter_weights": tuple(weights),
        "readout_counter": readout_counter,
        "transitions": transitions,
        "analytic_coefficient": coefficient,
    }


def transition_matrix(counter_count, transition):
    dimension = 1 << counter_count
    matrix = np.zeros((dimension, dimension), dtype=float)
    for state in range(dimension):
        if all(((state >> counter) & 1) == bit for counter, bit in transition["input_bits"].items()):
            target = state
            for counter, bit in transition["output_bits"].items():
                if bit:
                    target |= 1 << counter
                else:
                    target &= ~(1 << counter)
            matrix[target, state] = 1.0
            matrix[state, target] = 1.0
    return matrix


def readout_projector(counter_count, readout):
    """N=|+><+| on the readout counter; exp(-i 2pi N)=I."""
    dimension = 1 << counter_count
    matrix = np.zeros((dimension, dimension), dtype=float)
    for state in range(dimension):
        partner = state ^ (1 << readout)
        matrix[state, state] = 0.5
        matrix[state, partner] = 0.5
    return matrix


def direct_holonomy_fourier(certificate, scale):
    """Normalized full-support Fourier coefficient of gamma=2pi<N>."""
    edges = certificate["edges"]
    support = certificate["support"]
    assigned = certificate["logical_assignment"]
    m = len(edges)
    dimension = 1 << m
    weights = certificate["counter_weights"]
    energies = np.asarray(
        [
            sum(weights[counter] * ((state >> counter) & 1) for counter in range(m))
            for state in range(dimension)
        ],
        dtype=float,
    )
    operators = [
        transition_matrix(m, transition) for transition in certificate["transitions"]
    ]
    readout = readout_projector(m, certificate["readout_counter"])

    total = 0.0
    minimum_gap = math.inf
    minimum_reference_overlap = 1.0
    for bits in itertools.product((0, 1), repeat=len(support)):
        signs = {site: (1 if bit == 0 else -1) for site, bit in zip(support, bits)}
        edge_signs = [
            math.prod(signs[site] for site in assignment)
            for assignment in assigned
        ]
        hamiltonian = np.diag(energies)
        for sign, operator in zip(edge_signs, operators):
            hamiltonian = hamiltonian + scale * sign * operator
        values, vectors = np.linalg.eigh(hamiltonian)
        state = vectors[:, 0]
        minimum_gap = min(minimum_gap, float(values[1] - values[0]))
        minimum_reference_overlap = min(minimum_reference_overlap, float(abs(state[0])))
        expectation = float(np.real(state.conj() @ readout @ state))
        gamma = 2.0 * math.pi * expectation
        total += math.prod(signs.values()) * gamma
    return (
        total / (2 ** len(support)),
        minimum_gap,
        minimum_reference_overlap,
    )


def fit_leading_coefficient(certificate):
    m = len(certificate["edges"])
    if m <= 3:
        scales = np.geomspace(0.003, 0.045, 10)
    elif m == 4:
        scales = np.geomspace(0.008, 0.07, 10)
    else:
        scales = np.geomspace(0.018, 0.10, 10)
    phases = []
    gaps = []
    overlaps = []
    for scale in scales:
        phase, gap, overlap = direct_holonomy_fourier(certificate, float(scale))
        phases.append(phase)
        gaps.append(gap)
        overlaps.append(overlap)
    phases = np.asarray(phases)
    # Fit c_m,...,c_{m+4}; the exact construction is analytic in the gap domain.
    design = np.column_stack([scales ** order for order in range(m, m + 5)])
    fitted = np.linalg.lstsq(design, phases, rcond=None)[0]
    coefficient = float(fitted[0])
    expected = certificate["analytic_coefficient"]
    relative_error = abs(coefficient - expected) / abs(expected)
    usable = np.abs(phases) > 1e-13
    slope = float(np.polyfit(np.log(scales[usable][:6]), np.log(np.abs(phases[usable][:6])), 1)[0])
    return {
        "scales": scales.tolist(),
        "connected_fourier_phases": phases.tolist(),
        "fitted_order": slope,
        "fitted_leading_coefficient": coefficient,
        "analytic_leading_coefficient": expected,
        "relative_coefficient_error": relative_error,
        "minimum_gap": min(gaps),
        "minimum_reference_overlap": min(overlaps),
        "pass": bool(
            abs(slope - m) < 0.08
            and relative_error < 0.015
            and min(gaps) > 0.75
            and min(overlaps) > 0.98
        ),
    }


def graph_connected(n, edges):
    reached = {0}
    changed = True
    while changed:
        changed = False
        for edge in edges:
            if set(edge) & reached and not set(edge) <= reached:
                reached.update(edge)
                changed = True
    return len(reached) == n


def exhaustive_graph_checks(max_vertices=6):
    rows = []
    total = 0
    for n in range(2, max_vertices + 1):
        possible = list(itertools.combinations(range(n), 2))
        count = 0
        for mask in range(1, 1 << len(possible)):
            edges = tuple(possible[index] for index in range(len(possible)) if mask & (1 << index))
            if not graph_connected(n, edges):
                continue
            certificate = build_certificate(edges, support=tuple(range(n)))
            if certificate["linear_extensions"] <= 0:
                raise AssertionError("zero linear-extension count")
            if certificate["analytic_coefficient"] == 0:
                raise AssertionError("zero analytic witness coefficient")
            if set().union(*map(set, certificate["logical_assignment"])) != set(range(n)):
                raise AssertionError("logical assignment does not cover support")
            count += 1
        rows.append({"vertices": n, "connected_graphs": count, "pass": True})
        total += count
    return rows, total


def random_connected_hypergraph(rng, n):
    vertices = set(range(n))
    first_size = int(rng.integers(2, min(5, n) + 1))
    first = set(rng.choice(n, size=first_size, replace=False).tolist())
    edges = [first]
    covered = set(first)
    while covered != vertices:
        new_site = int(rng.choice(sorted(vertices - covered)))
        shared = int(rng.choice(sorted(covered)))
        edge = {shared, new_site}
        optional = sorted(vertices - edge)
        extra_count = int(rng.integers(0, min(3, len(optional)) + 1))
        if extra_count:
            edge.update(rng.choice(optional, size=extra_count, replace=False).tolist())
        edges.append(edge)
        covered.update(edge)
    extra_edges = int(rng.integers(0, 5))
    for _ in range(extra_edges):
        size = int(rng.integers(2, min(6, n) + 1))
        edge = set(rng.choice(n, size=size, replace=False).tolist())
        if any(edge & existing for existing in edges):
            edges.append(edge)
    return canonical_edges(edges)


def random_hypergraph_checks(samples=5000):
    rng = np.random.default_rng(20260722)
    maximum_edges = 0
    minimum_abs_coefficient = math.inf
    for _ in range(samples):
        n = int(rng.integers(3, 10))
        edges = random_connected_hypergraph(rng, n)
        support = tuple(range(n))
        certificate = build_certificate(edges, support=support)
        maximum_edges = max(maximum_edges, len(edges))
        minimum_abs_coefficient = min(
            minimum_abs_coefficient, abs(certificate["analytic_coefficient"])
        )
    return {
        "samples": samples,
        "vertices_range": [3, 9],
        "maximum_edges": maximum_edges,
        "minimum_abs_analytic_coefficient": minimum_abs_coefficient,
        "pass": True,
    }


def write_csv(path, rows):
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main():
    graph_rows, graph_total = exhaustive_graph_checks()
    random_summary = random_hypergraph_checks()

    numerical_cases = (
        ("direct_three_body", ((0, 1, 2),), (0, 1, 2)),
        ("three_site_chain", ((0, 1), (1, 2)), (0, 1, 2)),
        ("mediated_end_pair", ((0, 1), (1, 2)), (0, 2)),
        ("four_site_chain", ((0, 1), (1, 2), (2, 3)), (0, 1, 2, 3)),
        ("four_site_star", ((0, 1), (0, 2), (0, 3)), (0, 1, 2, 3)),
        ("loose_hypergraph", ((0, 1, 2), (2, 3, 4), (4, 5)), tuple(range(6))),
        ("branched_hypergraph", ((0, 1), (1, 2, 3), (1, 4), (3, 5)), tuple(range(6))),
        ("five_edge_tree", ((0, 1), (1, 2), (1, 3), (3, 4), (3, 5)), tuple(range(6))),
    )
    numerical_rows = []
    detailed = {}
    for name, edges, support in numerical_cases:
        certificate = build_certificate(edges, support=support)
        result = fit_leading_coefficient(certificate)
        numerical_rows.append(
            {
                "case": name,
                "vertices": len(support),
                "edges": len(certificate["edges"]),
                "linear_extensions": certificate["linear_extensions"],
                "fitted_order": result["fitted_order"],
                "analytic_coefficient": result["analytic_leading_coefficient"],
                "fitted_coefficient": result["fitted_leading_coefficient"],
                "relative_error": result["relative_coefficient_error"],
                "minimum_gap": result["minimum_gap"],
                "minimum_reference_overlap": result["minimum_reference_overlap"],
                "pass": result["pass"],
            }
        )
        detailed[name] = {
            "certificate": {
                key: value
                for key, value in certificate.items()
                if key not in {"transitions"}
            },
            "numerical_result": result,
        }

    summary = {
        "exhaustive_connected_graphs_checked": graph_total,
        "exhaustive_graph_dimension_cases": len(graph_rows),
        "random_connected_hypergraphs_checked": random_summary["samples"],
        "numerical_hamiltonian_cases_passed": sum(row["pass"] for row in numerical_rows),
        "numerical_hamiltonian_cases_total": len(numerical_rows),
    }
    summary["universal_witness_validation_pass"] = bool(
        all(row["pass"] for row in graph_rows)
        and random_summary["pass"]
        and all(row["pass"] for row in numerical_rows)
    )

    write_csv(DATA / "exhaustive_connected_graphs.csv", graph_rows)
    write_csv(DATA / "direct_hamiltonian_checks.csv", numerical_rows)
    (DATA / "random_hypergraph_checks.json").write_text(
        json.dumps(random_summary, indent=2) + "\n"
    )
    (DATA / "representative_witnesses.json").write_text(
        json.dumps(detailed, indent=2) + "\n"
    )
    (DATA / "universal_witness_summary.json").write_text(
        json.dumps(summary, indent=2) + "\n"
    )

    print(json.dumps(summary, indent=2))
    for row in numerical_rows:
        print(row)
    if not summary["universal_witness_validation_pass"]:
        raise SystemExit("UNIVERSAL_WITNESS_VALIDATION_FAILED")
    print("UNIVERSAL_WITNESS_VALIDATION_PASS")


if __name__ == "__main__":
    main()


==> anc/data/connectivity_corollary_audit.json <==
{
  "graphs_through_n5": 1098,
  "terminal_sets_checked": 27362,
  "weighted_steiner_checks": 27362,
  "rank_k_connected_families_checked": 87928,
  "rank_k_sharp_examples": 41,
  "weighted_degree_checks": 21696,
  "status": "PASS"
}


==> anc/data/direct_hamiltonian_checks.csv <==
case,vertices,edges,linear_extensions,fitted_order,analytic_coefficient,fitted_coefficient,relative_error,minimum_gap,minimum_reference_overlap,pass
direct_three_body,3,1,1,0.999783159780731,-6.283185307179586,-6.283185272054338,5.590356924130843e-09,1.0000179998380028,0.9989931027898112,True
three_site_chain,3,2,1,1.9998373441083164,3.141592653589793,3.141592644255832,2.971092114337452e-09,1.000008999919001,0.9989905639829673,True
mediated_end_pair,2,2,1,1.9998373441083164,3.141592653589793,3.141592644255832,2.971092114337452e-09,1.000008999919001,0.9989905639829673,True
four_site_chain,4,3,1,2.999855427338232,-1.0471975511965976,-1.0471975463686611,4.610339748709775e-09,1.0000089998785011,0.9989905628383702,True
four_site_star,4,3,2,2.999584393951228,-2.0943951023931953,-2.094394999403232,4.917408520801458e-08,1.0000179997570051,0.9979872148925767,True
loose_hypergraph,6,3,1,2.999855427338232,-1.0471975511965976,-1.0471975463686611,4.610339748709775e-09,1.0000089998785011,0.9989905628383702,True
branched_hypergraph,6,4,3,3.998237536579222,0.7853981633974483,0.7853974599952812,8.955994549636574e-07,1.0000639959042623,0.9951562398881871,True
five_edge_tree,6,5,8,4.989097754921315,-0.41887902047863906,-0.4188619346586725,4.0789390566859824e-05,1.0006476853268362,0.985470412759826,True


==> anc/data/directional_cancellation.json <==
{
  "seed": 19071,
  "pair_coefficients": {
    "01": 3.7030495520060143,
    "02": -3.970042313619933,
    "12": -0.07056931429702476
  },
  "derivative_steps": [
    0.018,
    0.014,
    0.011,
    0.008,
    0.006
  ],
  "finite_difference_sequences": {
    "01": [
      3.7040805903885894,
      3.7036731811808234,
      3.7034345166822367,
      3.703253157271491,
      3.7031640765300087
    ],
    "02": [
      -3.971607708849686,
      -3.9709890828568817,
      -3.970626727004366,
      -3.9703513960155115,
      -3.9702161644882046
    ],
    "12": [
      -0.06959627297581553,
      -0.06998068257093913,
      -0.07020592365383041,
      -0.07037710742605441,
      -0.07046119784905355
    ]
  },
  "generic_direction": [
    1.0,
    0.73,
    -0.41
  ],
  "cancellation_direction": [
    1.0,
    1.0,
    0.9164576784418735
  ],
  "generic_quadratic_coefficient": 4.352064917317662,
  "cancelled_quadratic_coefficient": -2.914335439641036e-16,
  "generic_fitted_order": 2.0000159457365836,
  "cancelled_fitted_order": 4.000059610433652,
  "generic_logfit_residual": 5.5263784002335115e-06,
  "cancelled_logfit_residual": 3.43553956625442e-05,
  "pass": true
}


==> anc/data/exhaustive_connected_graphs.csv <==
vertices,connected_graphs,pass
2,1,True
3,4,True
4,38,True
5,728,True
6,26704,True


==> anc/data/experimental_bridge_derivative_convergence.csv <==
step,mixed_pair_derivative,direct_three_body_derivative,mesh
0.02,0.7489149938533224,-2.5269830316289044,480
0.01,0.7488918803466582,-2.5269713251153014,480
0.005,0.7488861018822845,-2.5269683984726843,480
0.0025,0.7488846572201169,-2.5269676668129293,480


==> anc/data/experimental_bridge_elasticity.csv <==
mode,scale,derivative_step,phi_ABC,dphi_dscale,radial_elasticity,mesh
pairwise_chain,0.001,0.0002,7.488842546088392e-07,0.0014977686479955565,2.0000001853128535,480
pairwise_chain,0.002,0.0002,2.9955378719748182e-06,0.002995539046812823,2.0000007843920224,480
pairwise_chain,0.003,0.0002,6.739963485991041e-06,0.004493312945053063,2.0000017601248334,480
pairwise_chain,0.005,0.0002,1.8722149904171204e-05,0.0074888782153337274,2.0000048748849197,480
pairwise_chain,0.008,0.0002,4.7928885492432016e-05,0.011982296020951466,2.0000124597670395,480
pairwise_chain,0.01,0.0002,7.488914571052163e-05,0.014977974862606658,2.000019458160585,480
pairwise_chain,0.015,0.0002,0.0001685026256854627,0.0224675084270487,2.0000437680705274,480
pairwise_chain,0.02,0.0002,0.0002995653202768622,0.02995769723623809,2.00007779328734,480
pairwise_chain,0.03,0.0002,0.0006740547355228443,0.04494091446982651,2.0001750051485288,480
pairwise_chain,0.04,0.0002,0.0011984010760293096,0.059929373723566215,2.0003110785625,480
pairwise_chain,0.06,0.0002,0.0026969266180296714,0.08992900517368341,2.000699712906182,480
pairwise_chain,0.08,0.0002,0.004795840752711555,0.11997056092893921,2.0012434459773614,480
direct_three_body,0.001,0.0002,-0.002526979227646997,-2.5269910729619482,1.0000046875395023,480
direct_three_body,0.002,0.0002,-0.005053982220859066,-2.527014955607809,1.000009436193969,480
direct_three_body,0.003,0.0002,-0.00758100921380489,-2.527039072438564,1.0000142465874602,480
direct_three_body,0.005,0.0002,-0.012635136135836333,-2.5270880088990033,1.0000240526619908,480
direct_three_body,0.008,0.0002,-0.020216512373554707,-2.5271631709333775,1.0000392250600727,480
direct_three_body,0.01,0.0002,-0.025270889836005672,-2.5272144509624894,1.000049648968729,480
direct_three_body,0.015,0.0002,-0.03790729039960894,-2.5273467549935535,1.0000767906453791,480
direct_three_body,0.02,0.0002,-0.05054436714730581,-2.527484925274326,1.000105478779963,480
direct_three_body,0.03,0.0002,-0.07582066658406816,-2.5277788816802094,1.0001674987428928,480
direct_three_body,0.04,0.0002,-0.10110002313509625,-2.5280963536811196,1.000235717177994,480
direct_three_body,0.06,0.0002,-0.15166884919190338,-2.528801975760775,1.0003907813243056,480
direct_three_body,0.08,0.0002,-0.202252731771269,-2.5296020478760006,1.000570731766143,480
chain_with_residual,0.001,0.0002,5.80282033357804e-06,0.006551707292246078,1.129055685962669,480
chain_with_residual,0.002,0.0002,1.3103417628279601e-05,0.008049489120809383,1.2286091078158259,480
chain_with_residual,0.003,0.0002,2.190180219230342e-05,0.009547282169286575,1.3077392561752221,480
chain_with_residual,0.005,0.0002,4.3991983128321976e-05,0.012542908749413328,1.4255902845782624,480
chain_with_residual,0.008,0.0002,8.836101729414736e-05,0.017036476176457427,1.542442737592687,480
chain_with_residual,0.01,0.0002,0.00012542977078933149,0.02003229323532807,1.5970923895710356,480
chain_with_residual,0.015,0.0002,0.00024431596221452523,0.027522306765837,1.6897569759484627,480
chain_with_residual,0.02,0.0002,0.00040065424869073496,0.035013167768438436,1.7477996493413004,480
chain_with_residual,0.03,0.0002,0.0008257073316375596,0.04999830564123009,1.8165627356876837,480
chain_with_residual,0.04,0.0002,0.0014006403872817152,0.06498945363975217,1.8559925653973202,480
chain_with_residual,0.06,0.0002,0.0030004392100186905,0.09499676467683571,1.8996571773819197,480
chain_with_residual,0.08,0.0002,0.0052008108701384614,0.12504906413468575,1.9235318069754237,480


==> anc/data/experimental_bridge_mesh_convergence.csv <==
mode,mesh,probe_scale,phi_ABC,minimum_gap,minimum_adjacent_overlap,abs_error_to_finest
pairwise_chain,120,0.04,0.0011976235758170972,0.19356759222387865,0.9997481668859516,8.163783649095535e-07
direct_three_body,120,0.04,-0.10108023196673166,0.2105482841654358,0.9997516614792573,2.0780539306208823e-05
pairwise_chain,240,0.04,0.0011982455663952507,0.19356759222387865,0.9999370303429596,1.9438778675606727e-07
direct_three_body,240,0.04,-0.10109606547277572,0.2105482841654358,0.9999379040505787,4.947033262148182e-06
pairwise_chain,480,0.04,0.0011984010760293096,0.1935675922238782,0.9999842568745022,3.887815269720818e-08
direct_three_body,480,0.04,-0.10110002313509625,0.21054828416543536,0.9999844753051119,9.893709416175511e-07
pairwise_chain,960,0.04,0.0011984399541820068,0.19356759222387776,0.9999960641741718,0.0
direct_three_body,960,0.04,-0.10110101250603787,0.21054828416543536,0.9999961187820555,0.0


==> anc/data/experimental_bridge_phase_scan.csv <==
mode,scale,phi_ABC_lifted,phi_ABC_wrapped,minimum_gap,minimum_adjacent_overlap,base_assignment_margin,base_assignment_score,base_minimum_assigned_probability,mesh
pairwise_chain,-0.1,0.007496121582200033,0.007496121582207138,0.16849957946760186,0.9999836873573147,1.9915978333356383,7.992383102862491,0.9976448931587467,480
pairwise_chain,-0.08,0.004795840752698233,0.004795840752705338,0.17678903818841385,0.9999838794398705,1.9951440472517028,7.995305969359537,0.9986235718946438,480
pairwise_chain,-0.06,0.0026969266180252305,0.002696926618032336,0.18514922642219678,0.9999840692799863,1.9975224085343148,7.9974356943136335,0.9992893817310776,480
pairwise_chain,-0.04,0.0011984010760173192,0.0011984010760244246,0.1935675922238791,0.9999842568745021,1.998996962821101,7.998883770171862,0.9997087147923504,480
pairwise_chain,-0.03,0.0006740547355104098,0.0006740547355175153,0.19779521483157136,0.9999843498292927,1.9994606937414723,7.999376664625544,0.9998423717241549,480
pairwise_chain,-0.02,0.0002995653202662041,0.0002995653202733095,0.202033540435693,0.9999844422225107,1.9997706624575624,7.999724394101992,0.9999325258354218,480
pairwise_chain,-0.015,0.00016850262567569274,0.00016850262568279817,0.20415637656771857,0.9999844882085914,1.9998737691794934,7.999845252464041,0.9999627364279988,480
pairwise_chain,-0.01,7.48891457034162e-05,7.488914571052163e-05,0.20628149049824573,0.9999845340543688,1.9999450897610975,7.999931312292308,0.999983735314095,480
pairwise_chain,-0.0075,4.2124965268452996e-05,4.2124965275558424e-05,0.20734486325211643,0.9999845569246577,1.9999694402909194,7.99996138066344,0.9999909325660727,480
pairwise_chain,-0.005,1.8722149901950758e-05,1.8722149909056185e-05,0.20840875997207742,0.9999845797598879,1.9999865610520988,7.999982841403135,0.9999960056379961,480
pairwise_chain,-0.003,6.73996348066197e-06,6.7399634877673975e-06,0.20926024480349148,0.9999845980028352,1.9999952026137748,7.999993823928316,0.9999985721342325,480
pairwise_chain,-0.002,2.9955378684221046e-06,2.995537875527532e-06,0.20968610717609426,0.9999846071158981,1.9999978767720927,7.999997255221341,0.999999367616433,480
pairwise_chain,-0.001,7.488842461711442e-07,7.488842532765716e-07,0.21011204830902286,0.9999846162233539,1.9999994714147364,7.999999313826653,0.9999998424563383,480
pairwise_chain,0.0,0.0,7.105427357601002e-15,0.21053806730253344,0.9999846253252023,1.9999999999999991,8.0,0.9999999999999996,480
pairwise_chain,0.001,7.488842475034119e-07,7.488842546088392e-07,0.21011204830902175,0.9999846162233532,1.9999994714147364,7.999999313826651,0.9999998424563379,480
pairwise_chain,0.002,2.995537864869391e-06,2.9955378719748182e-06,0.20968610717609293,0.9999846071158975,1.9999978767720918,7.999997255221341,0.9999993676164333,480
pairwise_chain,0.003,6.739963478885613e-06,6.739963485991041e-06,0.20926024480348993,0.9999845980028351,1.999995202613773,7.999993823928312,0.9999985721342309,480
pairwise_chain,0.005,1.8722149897065776e-05,1.8722149904171204e-05,0.20840875997207542,0.9999845797598879,1.9999865610520997,7.999982841403135,0.9999960056379958,480
pairwise_chain,0.0075,4.212496526090348e-05,4.212496526800891e-05,0.20734486325211554,0.9999845569246573,1.9999694402909194,7.99996138066344,0.9999909325660725,480
pairwise_chain,0.01,7.48891457034162e-05,7.488914571052163e-05,0.2062814904982444,0.9999845340543683,1.9999450897610958,7.999931312292305,0.9999837353140939,480
pairwise_chain,0.015,0.00016850262567835728,0.0001685026256854627,0.20415637656771723,0.9999844882085909,1.9998737691794943,7.999845252464043,0.999962736427999,480
pairwise_chain,0.02,0.0002995653202697568,0.0002995653202768622,0.20203354043569233,0.9999844422225105,1.9997706624575615,7.999724394101992,0.9999325258354211,480
pairwise_chain,0.03,0.0006740547355157389,0.0006740547355228443,0.19779521483157003,0.9999843498292925,1.9994606937414696,7.99937666462554,0.9998423717241534,480
pairwise_chain,0.04,0.0011984010760222041,0.0011984010760293096,0.1935675922238782,0.9999842568745022,1.9989969628210993,7.998883770171858,0.9997087147923495,480
pairwise_chain,0.06,0.002696926618022566,0.0026969266180296714,0.1851492264221961,0.9999840692799861,1.9975224085343104,7.997435694313628,0.9992893817310758,480
pairwise_chain,0.08,0.00479584075270445,0.004795840752711555,0.17678903818841407,0.9999838794398707,1.995144047251693,7.995305969359528,0.9986235718946409,480
pairwise_chain,0.1,0.0074961215822089144,0.00749612158221602,0.16849957946760208,0.9999836873573149,1.9915978333356286,7.992383102862483,0.9976448931587438,480
AB_only,-0.1,1.7763568394002505e-15,8.881784197001252e-15,0.21080699028296612,0.9999840200762505,1.9949557615520295,7.994011308590037,0.998661637464038,480
AB_only,-0.08,4.440892098500626e-15,1.1546319456101628e-14,0.21071008741328834,0.999984142955596,1.996771370463196,7.99616716809946,0.9991434851825459,480
AB_only,-0.06,-3.1086244689504383e-15,3.9968028886505635e-15,0.2106347889666953,0.9999842649293109,1.9981837578906383,7.997844002402873,0.9995182391906443,480
AB_only,-0.04,3.1086244689504383e-15,1.021405182655144e-14,0.21058104211924622,0.999984385987827,1.9991927376346625,7.999041769600979,0.9997859002748426,480
AB_only,-0.03,0.0,7.105427357601002e-15,0.21056223815804254,0.9999844461711285,1.9995459063433882,7.999460993599218,0.9998795741626809,480
AB_only,-0.02,-8.43769498715119e-15,-1.3322676295501878e-15,0.210548809117987,0.9999845061224248,1.9997981778769578,7.999760441030444,0.9999464799488046,480
AB_only,-0.015,-3.9968028886505635e-15,3.1086244689504383e-15,0.2105441094187821,0.9999845360107688,1.9998864745205411,7.999865247967856,0.9999698957296891,480
AB_only,-0.01,-2.220446049250313e-15,4.884981308350689e-15,0.2105407526383427,0.999984565840754,1.9999495440614705,7.999940110172494,0.9999866206741578,480
AB_only,-0.0075,-1.3322676295501878e-15,5.773159728050814e-15,0.21053957779424204,0.9999845807338269,1.999971618501136,7.999966311965058,0.9999924742302917,480
AB_only,-0.005,-3.552713678800501e-15,3.552713678800501e-15,0.21053873862910644,0.9999845956122685,1.9999873859898898,7.9999850275378135,0.999996655259179,480
AB_only,-0.003,4.884981308350689e-15,1.199040866595169e-14,0.21053830897953318,0.9999846075044778,1.9999954589544044,7.999994609913208,0.9999987959066762,480
AB_only,-0.002,-3.9968028886505635e-15,3.1086244689504383e-15,0.21053817471445457,0.9999846134470655,1.9999979817572404,7.999997604405813,0.9999994648504128,480
AB_only,-0.001,-1.1546319456101628e-14,-4.440892098500626e-15,0.21053809415550084,0.9999846193873073,1.9999994954392681,7.999999401101444,0.9999998662133589,480
AB_only,0.0,0.0,7.105427357601002e-15,0.21053806730253344,0.9999846253252023,1.9999999999999991,8.0,0.9999999999999996,480
AB_only,0.001,-5.329070518200751e-15,1.7763568394002505e-15,0.21053809415550218,0.9999846193873074,1.9999994954392708,7.999999401101448,0.9999998662133591,480
AB_only,0.002,-8.881784197001252e-16,6.217248937900877e-15,0.21053817471445457,0.9999846134470657,1.9999979817572413,7.999997604405815,0.9999994648504139,480
AB_only,0.003,-8.881784197001252e-16,6.217248937900877e-15,0.21053830897953318,0.9999846075044777,1.9999954589544027,7.999994609913203,0.9999987959066755,480
AB_only,0.005,4.440892098500626e-16,7.549516567451064e-15,0.21053873862910777,0.9999845956122685,1.9999873859898898,7.999985027537814,0.9999966552591795,480
AB_only,0.0075,-7.993605777301127e-15,-8.881784197001252e-16,0.2105395777942416,0.9999845807338271,1.999971618501137,7.999966311965059,0.9999924742302921,480
AB_only,0.01,-7.105427357601002e-15,0.0,0.2105407526383436,0.9999845658407537,1.9999495440614705,7.999940110172494,0.999986620674158,480
AB_only,0.015,-6.217248937900877e-15,8.881784197001252e-16,0.2105441094187821,0.9999845360107685,1.9998864745205394,7.999865247967852,0.9999698957296886,480
AB_only,0.02,-3.1086244689504383e-15,3.9968028886505635e-15,0.2105488091179879,0.999984506122425,1.9997981778769542,7.999760441030441,0.9999464799488041,480
AB_only,0.03,-6.217248937900877e-15,8.881784197001252e-16,0.21056223815804342,0.9999844461711286,1.9995459063433856,7.999460993599212,0.9998795741626809,480
AB_only,0.04,-4.440892098500626e-15,2.6645352591003757e-15,0.2105810421192471,0.9999843859878271,1.9991927376346599,7.999041769600976,0.9997859002748424,480
AB_only,0.06,-7.993605777301127e-15,-8.881784197001252e-16,0.21063478896669752,0.999984264929311,1.9981837578906338,7.99784400240287,0.9995182391906434,480
AB_only,0.08,-3.9968028886505635e-15,3.1086244689504383e-15,0.21071008741329056,0.9999841429555961,1.9967713704631933,7.996167168099458,0.9991434851825455,480
AB_only,0.1,-6.217248937900877e-15,8.881784197001252e-16,0.2108069902829679,0.9999840200762505,1.9949557615520224,7.994011308590029,0.9986616374640365,480
BC_only,-0.1,-1.7763568394002505e-14,-1.0658141036401503e-14,0.16805388581483482,0.9999842982584543,1.999498071178488,7.999125845837558,0.9998422746895084,480
BC_only,-0.08,-3.552713678800501e-15,3.552713678800501e-15,0.1765305878349508,0.9999843654394547,1.9996789480896577,7.9994408818504805,0.9998993145561363,480
BC_only,-0.06,-9.769962616701378e-15,-2.6645352591003757e-15,0.1850176142161133,0.9999844317237075,1.9998194881205054,7.999685644948976,0.9999435025451547,480
BC_only,-0.04,-8.881784197001252e-16,6.217248937900877e-15,0.19351470656123437,0.9999844971242071,1.9999197978283814,7.999860333900449,0.9999749481082617,480
BC_only,-0.03,-6.217248937900877e-15,8.881784197001252e-16,0.19776694737175782,0.9999845294970712,1.99995489126435,7.999921447120851,0.9999859239560482,480
BC_only,-0.02,-1.7763568394002505e-15,5.329070518200751e-15,0.20202160884253817,0.9999845616538044,1.9999799532557194,7.999965090561988,0.9999937507293254,480
BC_only,-0.015,-9.769962616701378e-15,-2.6645352591003757e-15,0.20414983742971526,0.9999845776516174,1.999988724017915,7.999980364022408,0.9999964866402842,480
BC_only,-0.01,-2.6645352591003757e-15,4.440892098500626e-15,0.2062786593240642,0.9999845935959905,1.9999949885513173,7.999991273083381,0.9999984393185065,480
BC_only,-0.0075,-8.881784197001252e-15,-1.7763568394002505e-15,0.2073432915314133,0.9999846015481982,1.9999971810795882,7.999995091145733,0.9999991223422672,480
BC_only,-0.005,-8.881784197001252e-15,-1.7763568394002505e-15,0.2084080705905771,0.9999846094871202,1.9999987471526666,7.999997818298528,0.9999996100293711,480
BC_only,-0.003,-2.220446049250313e-15,4.884981308350689e-15,0.2092599992415265,0.999984615828708,1.9999995489761,7.999999214589597,0.9999998596390158,480
BC_only,-0.002,-1.3322676295501878e-15,5.773159728050814e-15,0.20968599861526638,0.999984618996323,1.9999997995450913,7.999999650929007,0.9999999376236305,480
BC_only,-0.001,-7.549516567451064e-15,-4.440892098500626e-16,0.21011202131271411,0.9999846221618206,1.9999999498862975,7.9999999127322985,0.9999999844074755,480
BC_only,0.0,0.0,7.105427357601002e-15,0.21053806730253344,0.9999846253252023,1.9999999999999991,8.0,0.9999999999999996,480
BC_only,0.001,-4.440892098500626e-15,2.6645352591003757e-15,0.21011202131271256,0.9999846221618205,1.9999999498862975,7.999999912732299,0.9999999844074755,480
BC_only,0.002,-5.773159728050814e-15,1.3322676295501878e-15,0.2096859986152655,0.9999846189963227,1.9999997995450904,7.999999650929006,0.9999999376236303,480
BC_only,0.003,-7.993605777301127e-15,-8.881784197001252e-16,0.20925999924152583,0.9999846158287078,1.9999995489761,7.999999214589597,0.9999998596390163,480
BC_only,0.005,-6.217248937900877e-15,8.881784197001252e-16,0.20840807059057553,0.9999846094871201,1.9999987471526666,7.999997818298528,0.9999996100293707,480
BC_only,0.0075,-3.552713678800501e-15,3.552713678800501e-15,0.20734329153141173,0.9999846015481985,1.9999971810795891,7.999995091145733,0.9999991223422672,480
BC_only,0.01,-7.105427357601002e-15,0.0,0.20627865932406264,0.9999845935959903,1.9999949885513182,7.999991273083385,0.9999984393185067,480
BC_only,0.015,-2.6645352591003757e-15,4.440892098500626e-15,0.2041498374297137,0.9999845776516172,1.999988724017916,7.999980364022408,0.999996486640284,480
BC_only,0.02,-7.105427357601002e-15,0.0,0.2020216088425375,0.9999845616538044,1.9999799532557194,7.999965090561988,0.9999937507293247,480
BC_only,0.03,1.7763568394002505e-15,8.881784197001252e-15,0.1977669473717567,0.9999845294970713,1.99995489126435,7.999921447120855,0.9999859239560491,480
BC_only,0.04,-5.773159728050814e-15,1.3322676295501878e-15,0.19351470656123348,0.999984497124207,1.9999197978283814,7.999860333900449,0.9999749481082619,480
BC_only,0.06,-2.220446049250313e-15,4.884981308350689e-15,0.18501761421611196,0.9999844317237073,1.9998194881205045,7.999685644948974,0.9999435025451543,480
BC_only,0.08,8.881784197001252e-16,7.993605777301127e-15,0.17653058783494968,0.9999843654394547,1.9996789480896586,7.9994408818504805,0.9998993145561366,480
BC_only,0.1,7.105427357601002e-15,1.4210854715202004e-14,0.1680538858148335,0.9999842982584541,1.999498071178487,7.999125845837556,0.9998422746895068,480
direct_three_body,-0.1,0.2526179561359765,0.2526179561359836,0.21060148441227078,0.9999843223799862,1.9988260409537189,7.99850468220564,0.9996796926744058,480
direct_three_body,-0.08,0.20210201110465054,0.20210201110465764,0.2105786925563704,0.999984383317447,1.9992483353033617,7.999042943896473,0.9997949042837816,480
direct_three_body,-0.06,0.1515840982679988,0.1515840982680059,0.21056094088525423,0.9999844440822662,1.9995770080622748,7.999461628943202,0.9998845792520248,480
direct_three_body,-0.04,0.10106236540742586,0.10106236540743296,0.21054824320999366,0.9999845046728533,1.999811925844333,7.999760713178015,0.9999486782891096,480
direct_three_body,-0.03,0.07579948595297648,0.07579948595298358,0.2105437940576964,0.9999845349023255,1.9998941869549984,7.999865398383863,0.9999711250232158,480
direct_three_body,-0.02,0.050534954117843256,0.05053495411785036,0.2105406137839103,0.9999845650876645,1.999952962657277,7.999940175901864,0.9999871638184232,480
direct_three_body,-0.015,0.03790199568558528,0.03790199568559238,0.21053950005374134,0.9999845801637257,1.9999735389062199,7.999966348635671,0.9999927788516678,480
direct_three_body,-0.01,0.02526853666629325,0.025268536666300356,0.21053870423939403,0.9999845952286845,1.9999882383733878,7.99998504370559,0.9999967902491865,480
direct_three_body,-0.0075,0.018951610308919342,0.018951610308926448,0.21053842562422975,0.9999846027569932,1.9999933837663733,7.999991587048175,0.9999981944167807,480
direct_three_body,-0.005,0.012634547848883404,0.01263454784889051,0.21053822657652743,0.9999846102825178,1.9999970593107204,7.99999626089451,0.9999991974749867,480
direct_three_body,-0.003,0.007580797430921216,0.007580797430928321,0.21053812464691513,0.9999846163009308,1.9999989413114134,7.999998653917559,0.9999997110784813,480
direct_three_body,-0.002,0.005053888095188697,0.005053888095195802,0.2105380927902023,0.9999846193094677,1.999999529462774,7.999999401740155,0.9999998715876602,480
direct_three_body,-0.001,0.0025269556962328465,0.002526955696239952,0.2105380736747695,0.9999846223175586,1.9999998823634568,7.999999850434798,0.9999999678962219,480
direct_three_body,0.0,0.0,7.105427357601002e-15,0.21053806730253344,0.9999846253252023,1.9999999999999991,8.0,0.9999999999999996,480
direct_three_body,0.001,-0.0025269792276541025,-0.002526979227646997,0.2105380736754099,0.9999846216007994,1.9999998823589937,7.999999850434316,0.9999999678948392,480
direct_three_body,0.002,-0.005053982220866171,-0.005053982220859066,0.21053809279532176,0.9999846178750574,1.9999995294270798,7.999999401736315,0.9999998715765969,480
direct_three_body,0.003,-0.0075810092138119956,-0.00758100921380489,0.21053812466419286,0.9999846141479766,1.9999989411909391,7.999998653904586,0.9999997110411394,480
direct_three_body,0.005,-0.012635136135843439,-0.012635136135836333,0.21053822665651944,0.9999846066897999,1.99999705875297,7.999996260834457,0.9999991973021082,480
direct_three_body,0.0075,-0.01895293395969766,-0.018952933959690554,0.21053842589420135,0.999984597359549,1.9999933818839732,7.999991586845496,0.9999981938333173,480
direct_three_body,0.01,-0.025270889836012778,-0.025270889836005672,0.21053870487932702,0.999984588020932,1.9999882339114254,7.999985043225195,0.9999967888661673,480
direct_three_body,0.015,-0.037907290399616045,-0.03790729039960894,0.21053950221351414,0.9999845693186017,1.9999735238473253,7.999966347014599,0.9999927741840329,480
direct_three_body,0.02,-0.05054436714731292,-0.05054436714730581,0.21054061890336806,0.999984550582811,1.9999529269628882,7.999940172060218,0.9999871527545854,480
direct_three_body,0.03,-0.07582066658407527,-0.07582066658406816,0.21054381133582867,0.9999845130108609,1.9998940664938072,7.999865385426894,0.9999710876845436,480
direct_three_body,0.04,-0.10110002313510336,-0.10110002313509625,0.21054828416543536,0.9999844753051119,1.9998116403311457,7.999760682493702,0.9999485897885279,480
direct_three_body,0.06,-0.15166884919191048,-0.15166884919190338,0.21056107910862165,0.9999843994923805,1.9995760446910449,7.999461525658486,0.9998842806194734,480
direct_three_body,0.08,-0.20225273177127612,-0.202252731771269,0.21057902019280794,0.9999843231450226,1.9992460525390081,7.999042699985332,0.9997941966028557,480
direct_three_body,0.1,-0.2528535623589345,-0.2528535623589274,0.21060212431679082,0.9999842462635805,1.9988215843934762,7.998504208106093,0.999678310959154,480
chain_with_residual,-0.1,0.006989447503777502,0.006989447503784607,0.1684988710056663,0.9999836879824493,1.9916134438953268,7.992387579104685,0.9976491460076953,480
chain_with_residual,-0.08,0.004390870013271986,0.004390870013279091,0.17678863475752538,0.9999838799363778,1.995153068253626,7.995308195417868,0.9986260498341661,480
chain_with_residual,-0.06,0.0023934136809886652,0.0023934136809957707,0.1851490251835961,0.9999840696495913,1.997527008325048,7.997436612037006,0.9992906564100525,480
chain_with_residual,-0.04,0.0009961616129432471,0.0009961616129503525,0.1935675132481156,0.9999842571190103,1.9989988231769553,7.998884037434442,0.9997092351986554,480
chain_with_residual,-0.03,0.0005224020543059815,0.000522402054313087,0.1977951731684644,0.9999843500119507,1.9994616934119804,7.999376776608843,0.999842652747903,480
chain_with_residual,-0.02,0.00019847635413183795,0.00019847635413894338,0.20203352309591938,0.9999844423437956,1.9997710872895702,7.999724427069122,0.9999326458706802,480
chain_with_residual,-0.015,9.268926794359089e-05,9.268926795069632e-05,0.2041563671351636,0.9999844882993709,1.9998740029345354,7.9998452663187924,0.999962802646626,480
chain_with_residual,-0.01,2.4348511204586032e-05,2.434851121169146e-05,0.2062814864458431,0.999984534114765,1.9999451914090178,7.999931316373339,0.9999837641850989,480
chain_with_residual,-0.0075,4.219910715086428e-06,4.219910722191855e-06,0.20734486101138416,0.9999845569699084,1.9999694968520174,7.999961382376105,0.9999909486524998,480
chain_with_residual,-0.005,-6.547685674096471e-06,-6.547685666991043e-06,0.2084087589932453,0.9999845797900241,1.9999865859209986,7.99998284190548,0.9999960127204037,480
chain_with_residual,-0.003,-8.421876084518942e-06,-8.421876077413515e-06,0.20926024445597835,0.9999845980209022,1.9999952114901056,7.999993824034652,0.9999985746648511,480
chain_with_residual,-0.002,-7.112342263138061e-06,-7.112342256032633e-06,0.20968610702271895,0.9999846071279377,1.9999978807002963,7.999997255252053,0.999999368736962,480
chain_with_residual,-0.001,-4.305051933162218e-06,-4.305051926056791e-06,0.21011204827094665,0.9999846162293711,1.999999472392605,7.999999313830188,0.9999998427354284,480
chain_with_residual,0.0,0.0,7.105427357601002e-15,0.21053806730253344,0.9999846253252023,1.9999999999999991,8.0,0.9999999999999996,480
chain_with_residual,0.001,5.802820326472613e-06,5.80282033357804e-06,0.21011204834714947,0.999984616217336,1.999999470435922,7.999999313821914,0.9999998421769904,480
chain_with_residual,0.002,1.3103417621174174e-05,1.3103417628279601e-05,0.20968610732967408,0.999984607103858,1.9999978728400931,7.999997255185848,0.9999993664948756,480
chain_with_residual,0.003,2.1901802185197994e-05,2.190180219230342e-05,0.2092602451514698,0.9999845979847682,1.999995193728867,7.999993823811206,0.9999985696012869,480
chain_with_residual,0.005,4.399198312121655e-05,4.3991983128321976e-05,0.2084087609522154,0.9999845797297513,1.999986536159179,7.999982840870873,0.9999959985490828,480
chain_with_residual,0.0075,8.003001453271708e-05,8.00300145398225e-05,0.20734486549582343,0.9999845568794059,1.999969383675201,7.999961378883436,0.9999909164648624,480
chain_with_residual,0.01,0.00012542977078222606,0.00012542977078933149,0.2062814945560043,0.9999845339939717,1.9999449880150468,7.9999313080915,0.9999837064165501,480
chain_with_residual,0.015,0.0002443159622074198,0.00024431596221452523,0.2041563860126292,0.999984488117811,1.999873535198919,7.999845238339452,0.9999626701484718,480
chain_with_residual,0.02,0.00040065424868362953,0.00040065424869073496,0.20203355779797993,0.9999844421012247,1.9997702372159116,7.999724360654278,0.9999324056897128,480
chain_with_residual,0.03,0.0008257073316304542,0.0008257073316375596,0.19779525654787555,0.9999843496466333,1.999459693108296,7.999376551555374,0.9998420904415996,480
chain_with_residual,0.04,0.0014006403872746098,0.0014006403872817152,0.19356767129892605,0.9999842566299918,1.998995100676316,7.998883500963194,0.9997081939064314,480
chain_with_residual,0.06,0.003000439210011585,0.0030004392100186905,0.18514942790676114,0.9999840689103747,1.9975178043355735,7.997434772121852,0.9992881058763564,480
chain_with_residual,0.08,0.005200810870131356,0.0052008108701384614,0.17678944210025804,0.9999838789433534,1.995135017644694,7.9953037351321345,0.9986210916704219,480
chain_with_residual,0.1,0.008002794671424951,0.008002794671432056,0.16850028875532752,0.9999836867321655,1.9915822079805903,7.992378613399806,0.9976406363975588,480


==> anc/data/experimental_bridge_summary.csv <==
mesh,factorized_residual,maximum_single_edge_connected_phase,chain_linear_coefficient,chain_quadratic_coefficient,chain_cubic_coefficient,chain_fit_residual,direct_linear_coefficient,direct_quadratic_coefficient,direct_fit_residual,residual_three_body_fraction,contaminated_linear_coefficient,contaminated_quadratic_coefficient,contaminated_elasticity_smallest_scale,contaminated_elasticity_largest_scale,mixed_pair_derivative_smallest_step,direct_three_body_derivative_smallest_step,chain_elasticity_smallest_scale,direct_elasticity_smallest_scale,minimum_gap_all_scans,minimum_adjacent_overlap_all_scans,minimum_base_assignment_margin_all_scans,minimum_base_assigned_probability_all_scans,finest_mesh,chain_phi_at_probe_finest,direct_phi_at_probe_finest
480,7.105427357601002e-15,1.7763568394002505e-14,7.531576665201378e-14,0.7488841821990788,-2.5010047852552834e-11,1.8116064204320992e-12,-2.5269674243891775,-0.011765702490639969,2.9116084543368004e-11,-0.002,0.0050539352098566805,0.748884135140667,1.129055685962669,1.9235318069754237,0.7488846572201169,-2.5269676668129293,2.0000001853128535,1.0000046875395023,0.1680538858148335,0.9999836867321655,1.9915822079805903,0.9976406363975588,960,0.0011984399541820068,-0.10110101250603787


==> anc/data/experimental_derivative_error_budget.csv <==
witness,derivative_order,step,sigma_phi,reference_coefficient,finite_difference_estimate,finite_difference_bias,propagated_standard_uncertainty,expected_rmse,relative_expected_rmse
mixed_pair,2,0.02,1e-07,0.7488841821990788,0.7489149938533224,3.081165424356769e-05,0.00012499999999999998,0.00012874143869487072,0.0001719110134184232
mixed_pair,2,0.02,3e-07,0.7488841821990788,0.7489149938533224,3.081165424356769e-05,0.00037499999999999995,0.00037626368152829354,0.000502432406067658
mixed_pair,2,0.02,1e-06,0.7488841821990788,0.7489149938533224,3.081165424356769e-05,0.0012499999999999998,0.001250379685550443,0.001669656958007493
mixed_pair,2,0.02,3e-06,0.7488841821990788,0.7489149938533224,3.081165424356769e-05,0.00375,0.003750126578935333,0.005007618892314142
mixed_pair,2,0.02,1e-05,0.7488841821990788,0.7489149938533224,3.081165424356769e-05,0.0125,0.012500037974263807,0.016691550270908077
mixed_pair,2,0.01,1e-07,0.7488841821990788,0.7488918803466582,7.698147579393577e-06,0.0004999999999999999,0.0005000592579646477,0.0006677391108679005
mixed_pair,2,0.01,3e-07,0.7488841821990788,0.7488918803466582,7.698147579393577e-06,0.0014999999999999998,0.001500019753695315,0.0020030063250775923
mixed_pair,2,0.01,1e-06,0.7488841821990788,0.7488918803466582,7.698147579393577e-06,0.004999999999999999,0.0050000059261441025,0.006676607738544719
mixed_pair,2,0.01,3e-06,0.7488841821990788,0.7488918803466582,7.698147579393577e-06,0.015,0.015000001975382407,0.020029802113506114
mixed_pair,2,0.01,1e-05,0.7488841821990788,0.7488918803466582,7.698147579393577e-06,0.05,0.05000000059261476,0.06676599904379214
mixed_pair,2,0.005,1e-07,0.7488841821990788,0.7488861018822845,1.919683205731104e-06,0.0019999999999999996,0.00200000092129569,0.0026706411603230015
mixed_pair,2,0.005,3e-07,0.7488841821990788,0.7488861018822845,1.919683205731104e-06,0.005999999999999999,0.006000000307098625,0.008011920200370344
mixed_pair,2,0.005,1e-06,0.7488841821990788,0.7488861018822845,1.919683205731104e-06,0.019999999999999997,0.020000000092129586,0.026706399424007207
mixed_pair,2,0.005,3e-06,0.7488841821990788,0.7488861018822845,1.919683205731104e-06,0.06,0.06000000003070986,0.08011919794396169
mixed_pair,2,0.005,1e-05,0.7488841821990788,0.7488861018822845,1.919683205731104e-06,0.2,0.20000000000921297,0.26706399302214956
mixed_pair,2,0.0025,1e-07,0.7488841821990788,0.7488846572201169,4.75021038059964e-07,0.007999999999999998,0.00800000001410281,0.010682559739225656
mixed_pair,2,0.0025,3e-07,0.7488841821990788,0.7488846572201169,4.75021038059964e-07,0.023999999999999997,0.024000000004700935,0.03204767916745893
mixed_pair,2,0.0025,1e-06,0.7488841821990788,0.7488846572201169,4.75021038059964e-07,0.07999999999999999,0.08000000000141026,0.10682559720582208
mixed_pair,2,0.0025,3e-06,0.7488841821990788,0.7488846572201169,4.75021038059964e-07,0.24,0.2400000000004701,0.32047679161244447
mixed_pair,2,0.0025,1e-05,0.7488841821990788,0.7488846572201169,4.75021038059964e-07,0.8,0.800000000000141,1.0682559720395775
direct_three_body,1,0.02,1e-07,-2.526967424389177,-2.5269830316289044,-1.560723972726663e-05,3.535533905932737e-06,1.6002685146698657e-05,6.332762738548897e-06
direct_three_body,1,0.02,3e-07,-2.526967424389177,-2.5269830316289044,-1.560723972726663e-05,1.060660171779821e-05,1.8870239317623126e-05,7.467543560512844e-06
direct_three_body,1,0.02,1e-06,-2.526967424389177,-2.5269830316289044,-1.560723972726663e-05,3.535533905932737e-05,3.864693948949088e-05,1.5293802016000535e-05
direct_three_body,1,0.02,3e-06,-2.526967424389177,-2.5269830316289044,-1.560723972726663e-05,0.00010606601717798211,0.00010720814302982944,4.2425613403284764e-05
direct_three_body,1,0.02,1e-05,-2.526967424389177,-2.5269830316289044,-1.560723972726663e-05,0.00035355339059327376,0.0003538977054628984,0.00014004838449725688
direct_three_body,1,0.01,1e-07,-2.526967424389177,-2.526971325115301,-3.900726123884368e-06,7.071067811865474e-06,8.075621604158652e-06,3.1957759036449414e-06
direct_three_body,1,0.01,3e-07,-2.526967424389177,-2.526971325115301,-3.900726123884368e-06,2.121320343559642e-05,2.1568858669237782e-05,8.535471593762805e-06
direct_three_body,1,0.01,1e-06,-2.526967424389177,-2.526971325115301,-3.900726123884368e-06,7.071067811865474e-05,7.081818738356378e-05,2.8024970444833526e-05
direct_three_body,1,0.01,3e-06,-2.526967424389177,-2.526971325115301,-3.900726123884368e-06,0.00021213203435596422,0.00021216789498954252,8.396146817793985e-05
direct_three_body,1,0.01,1e-05,-2.526967424389177,-2.526971325115301,-3.900726123884368e-06,0.0007071067811865475,0.0007071175402040975,0.00027982851436045845
direct_three_body,1,0.005,1e-07,-2.526967424389177,-2.5269683984726843,-9.740835071880838e-07,1.4142135623730948e-05,1.4175642443253702e-05,5.609744829488755e-06
direct_three_body,1,0.005,3e-07,-2.526967424389177,-2.5269683984726843,-9.740835071880838e-07,4.242640687119284e-05,4.243758756902865e-05,1.679387995248365e-05
direct_three_body,1,0.005,1e-06,-2.526967424389177,-2.5269683984726843,-9.740835071880838e-07,0.00014142135623730948,0.0001414247108488434,5.596617886082518e-05
direct_three_body,1,0.005,3e-06,-2.526967424389177,-2.5269683984726843,-9.740835071880838e-07,0.00042426406871192844,0.00042426518692756176,0.0001678949965214197
direct_three_body,1,0.005,1e-05,-2.526967424389177,-2.5269683984726843,-9.740835071880838e-07,0.001414213562373095,0.0014142138978381874,0.0005596486461158215
direct_three_body,1,0.0025,1e-07,-2.526967424389177,-2.5269676668129293,-2.424237521836403e-07,2.8284271247461896e-05,2.8285310132215672e-05,1.1193381386407403e-05
direct_three_body,1,0.0025,3e-07,-2.526967424389177,-2.5269676668129293,-2.424237521836403e-07,8.485281374238568e-05,8.485316004295668e-05,3.357904784366879e-05
direct_three_body,1,0.0025,1e-06,-2.526967424389177,-2.5269676668129293,-2.424237521836403e-07,0.00028284271247461896,0.00028284281636498316,0.00011192974378502422
direct_three_body,1,0.0025,3e-06,-2.526967424389177,-2.5269676668129293,-2.424237521836403e-07,0.0008485281374238569,0.000848528172053984,0.00033578912172130265
direct_three_body,1,0.0025,1e-05,-2.526967424389177,-2.5269676668129293,-2.424237521836403e-07,0.00282842712474619,0.002828427135135228,0.0011192970308348635


==> anc/data/experimental_inference_summary.json <==
{
  "seed": 20260722,
  "monte_carlo_samples_per_cell": 2000,
  "z_threshold": 3.0,
  "noise_levels": [
    1e-07,
    3e-07,
    1e-06,
    3e-06,
    1e-05
  ],
  "fit_windows": [
    0.01,
    0.02,
    0.04,
    0.08
  ],
  "minimum_correct_probability_pairwise_chain": 0.611,
  "minimum_correct_probability_pairwise_chain_excluding_adverse_corner": 0.9955,
  "minimum_correct_probability_direct_three_body": 1.0,
  "residual_direct_detection_probability_range": [
    0.8885,
    1.0
  ],
  "scope": "independent Gaussian uncertainty on the connected-phase estimator; no decoherence-bias model"
}


==> anc/data/experimental_order_inference_success.csv <==
mode,expected_order,window_abs_s_max,sigma_phi,number_of_nonzero_points,monte_carlo_samples,probability_correct_order,probability_order_1,probability_order_2,probability_unresolved
pairwise_chain,2,0.01,1e-07,12,2000,0.997,0.003,0.997,0.0
pairwise_chain,2,0.01,3e-07,12,2000,0.996,0.004,0.996,0.0
pairwise_chain,2,0.01,1e-06,12,2000,0.9955,0.0045,0.9955,0.0
pairwise_chain,2,0.01,3e-06,12,2000,0.9975,0.0025,0.9975,0.0
pairwise_chain,2,0.01,1e-05,12,2000,0.611,0.001,0.611,0.3855
pairwise_chain,2,0.02,1e-07,16,2000,0.9985,0.0015,0.9985,0.0
pairwise_chain,2,0.02,3e-07,16,2000,0.997,0.003,0.997,0.0
pairwise_chain,2,0.02,1e-06,16,2000,0.9975,0.0025,0.9975,0.0
pairwise_chain,2,0.02,3e-06,16,2000,0.997,0.003,0.997,0.0
pairwise_chain,2,0.02,1e-05,16,2000,0.999,0.001,0.999,0.0
pairwise_chain,2,0.04,1e-07,20,2000,0.9985,0.0015,0.9985,0.0
pairwise_chain,2,0.04,3e-07,20,2000,0.997,0.003,0.997,0.0
pairwise_chain,2,0.04,1e-06,20,2000,0.998,0.002,0.998,0.0
pairwise_chain,2,0.04,3e-06,20,2000,0.998,0.002,0.998,0.0
pairwise_chain,2,0.04,1e-05,20,2000,0.9975,0.0025,0.9975,0.0
pairwise_chain,2,0.08,1e-07,24,2000,0.998,0.002,0.998,0.0
pairwise_chain,2,0.08,3e-07,24,2000,0.997,0.003,0.997,0.0
pairwise_chain,2,0.08,1e-06,24,2000,0.997,0.003,0.997,0.0
pairwise_chain,2,0.08,3e-06,24,2000,0.9985,0.0015,0.9985,0.0
pairwise_chain,2,0.08,1e-05,24,2000,0.9975,0.0025,0.9975,0.0
direct_three_body,1,0.01,1e-07,12,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.01,3e-07,12,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.01,1e-06,12,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.01,3e-06,12,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.01,1e-05,12,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.02,1e-07,16,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.02,3e-07,16,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.02,1e-06,16,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.02,3e-06,16,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.02,1e-05,16,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.04,1e-07,20,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.04,3e-07,20,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.04,1e-06,20,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.04,3e-06,20,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.04,1e-05,20,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.08,1e-07,24,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.08,3e-07,24,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.08,1e-06,24,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.08,3e-06,24,2000,1.0,1.0,0.0,0.0
direct_three_body,1,0.08,1e-05,24,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.01,1e-07,12,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.01,3e-07,12,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.01,1e-06,12,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.01,3e-06,12,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.01,1e-05,12,2000,0.8885,0.8885,0.0715,0.04
chain_with_residual,1,0.02,1e-07,16,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.02,3e-07,16,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.02,1e-06,16,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.02,3e-06,16,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.02,1e-05,16,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.04,1e-07,20,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.04,3e-07,20,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.04,1e-06,20,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.04,3e-06,20,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.04,1e-05,20,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.08,1e-07,24,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.08,3e-07,24,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.08,1e-06,24,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.08,3e-06,24,2000,1.0,1.0,0.0,0.0
chain_with_residual,1,0.08,1e-05,24,2000,1.0,1.0,0.0,0.0


==> anc/data/finest_partition_recovery.json <==
{
  "generic_finest_partition_recoveries": 92,
  "generic_finest_partition_trials": 92,
  "pass": true
}


==> anc/data/fixed_support_chain_phase_scan.csv <==
edge_count_m,total_logical_sites,target_support_size,scale,connected_endpoint_phase
1,2,2,0.003,-0.018849216638692656
1,2,2,0.004053200254805316,-0.025466171563244044
1,2,2,0.005476144101851284,-0.034405564703866354
1,2,2,0.007398636222991414,-0.046481913864990565
1,2,2,0.009996051408080197,-0.06279449560763228
1,2,2,0.013505332704759225,-0.08482557030885207
1,2,2,0.01824660598672021,-0.11457054210595552
1,2,2,0.024652382678235496,-0.15470755883911136
1,2,2,0.03330701458432739,-0.2088113646919969
1,2,2,0.045,-0.2816051382209792
2,3,2,0.003,2.8273952185076112e-05
2,3,2,0.004053200254805316,5.1610170436866554e-05
2,3,2,0.005476144101851284,9.420632743761814e-05
2,3,2,0.007398636222991414,0.0001719560909523299
2,3,2,0.009996051408080197,0.00031386417610579365
2,3,2,0.013505332704759225,0.0005728509691276251
2,3,2,0.01824660598672021,0.0010454355133249216
2,3,2,0.024652382678235496,0.001907532856434635
2,3,2,0.03330701458432739,0.0034793608504930518
2,3,2,0.045,0.00634247282699163
3,4,2,0.003,-2.827399425697763e-08
3,4,2,0.004053200254805316,-6.972897637069764e-08
3,4,2,0.005476144101851284,-1.7196333423896704e-07
3,4,2,0.007398636222991414,-4.2408405698246554e-07
3,4,2,0.009996051408080197,-1.0458182304606822e-06
3,4,2,0.013505332704759225,-2.578926046492569e-06
3,4,2,0.01824660598672021,-6.3589028780342005e-06
3,4,2,0.024652382678235496,-1.5676665019670466e-05
3,4,2,0.03330701458432739,-3.8636188354645995e-05
3,4,2,0.045,-9.51692441422125e-05
4,5,2,0.008,1.0722445153987792e-09
4,5,2,0.010180229024735782,2.8115290096053513e-09
4,5,2,0.012954632874509103,7.371875221373614e-09
4,5,2,0.01648514119923423,1.9328218581193823e-08
4,5,2,0.020977814114163988,5.06723216719962e-08
4,5,2,0.026694869015065514,1.3282913080558956e-07
4,5,2,0.03396998504483622,3.481164971841366e-07
4,5,2,0.04322777846541025,9.120286867947414e-07
4,5,2,0.055008585626052216,2.3881122286351086e-06
4,5,2,0.07,6.247679101401005e-06
5,6,2,0.018,-9.889888907821387e-11
5,6,2,0.021778100846511248,-2.563603773708678e-10
5,6,2,0.026349204248934114,-6.64468924327366e-10
5,6,2,0.03187975707547833,-1.7220460613032174e-09
5,6,2,0.038571142475113764,-4.462081815148622e-09
5,6,2,0.0466670128104545,-1.1558919377208099e-08
5,6,2,0.056462161732861706,-2.993176706489464e-08
5,6,2,0.06831325845723837,-7.746542918241062e-08
5,6,2,0.08265183510197362,-2.003253443128017e-07
5,6,2,0.1,-5.17441846703548e-07


==> anc/data/fixed_support_chain_scaling.csv <==
edge_count_m,total_logical_sites,target_support,target_support_size,binary_branch_phase_count,minimum_connected_cover_tau,minimum_cover_count,fitted_order,analytic_leading_coefficient,fitted_leading_coefficient,relative_coefficient_error,minimum_gap,minimum_reference_overlap,pass
1,2,"0,1",2,4,1,1,0.999783159780731,-6.283185307179586,-6.283185272054344,5.5903559346249426e-09,1.0000179998380028,0.9989931027898112,True
2,3,"0,2",2,4,2,1,1.9998373441083164,3.141592653589793,3.141592644255832,2.971092114337452e-09,1.000008999919001,0.9989905639829673,True
3,4,"0,3",2,4,3,1,2.999855427338232,-1.0471975511965976,-1.0471975463686611,4.610339748709775e-09,1.0000089998785011,0.9989905628383702,True
4,5,"0,4",2,4,4,1,3.9993550843161048,0.2617993877991494,0.2617993435696723,1.6894415778679577e-07,1.0000639938563278,0.9975678296557701,True
5,6,"0,5",2,4,5,1,4.997737238657366,-0.05235987755982988,-0.05235990034319548,4.3513023060221077e-07,1.0003238425784946,0.9950735047610767,True


==> anc/data/fixed_support_summary.json <==
{
  "fixed_support_chains": {
    "binary_branch_phase_count": 4,
    "chain_lengths_tested": [
      1,
      2,
      3,
      4,
      5
    ],
    "maximum_order_error": 0.0022627613426342563,
    "maximum_relative_coefficient_error": 4.3513023060221077e-07,
    "minimum_gap": 1.0000089998785011,
    "minimum_reference_overlap": 0.9950735047610767,
    "pass": true,
    "target_support_size": 2
  },
  "fixed_support_validation_pass": true
}


==> anc/data/gap_controlled_domain_checks.csv <==
case,fraction_of_sufficient_radius,unperturbed_gap,weighted_perturbation_norm,guaranteed_gap_lower_bound,observed_minimum_gap,minimum_adjacent_overlap,inside_guaranteed_domain,bound_respected,pass
chain_3,0.25,0.8084600706319225,0.10105750882899031,0.6063450529739418,0.791800370104397,0.9998171680647155,True,True,True
chain_3,0.5,0.8084600706319225,0.20211501765798062,0.40423003531596124,0.7765155608715515,0.9997980196914941,True,True,True
chain_3,0.9,0.8084600706319225,0.36380703178436513,0.08084600706319223,0.7567959754705309,0.9997643725976026,True,True,True
chain_3,1.1,0.8084600706319225,0.44465303884755736,-0.08084600706319223,0.7500449803038021,0.9997464326114401,False,True,True
chain_3,1.5,0.8084600706319225,0.6063450529739418,-0.40423003531596113,0.736207824934402,0.9997093645463081,False,True,True
chain_4,0.25,0.8089395359944254,0.10111744199930317,0.606704651995819,0.7869059548806958,0.9998010505785005,True,True,True
chain_4,0.5,0.8089395359944254,0.20223488399860634,0.4044697679972127,0.7648816247616357,0.9997879713558131,True,True,True
chain_4,0.9,0.8089395359944254,0.3640227911974914,0.08089395359944251,0.7296975856566279,0.99976455011241,True,True,True
chain_4,1.1,0.8089395359944254,0.444916744796934,-0.08089395359944263,0.7121426460494096,0.9997515273026951,False,True,True
chain_4,1.5,0.8089395359944254,0.606704651995819,-0.4044697679972127,0.6771234715738816,0.9997223694191,False,True,True
overlap_4,0.25,0.8210327060777516,0.10262908825971895,0.6157745295583137,0.8028529334025025,0.9997974374655814,True,True,True
overlap_4,0.5,0.8210327060777516,0.2052581765194379,0.4105163530388758,0.7841309680726756,0.9997862614443884,True,True,True
overlap_4,0.9,0.8210327060777516,0.36946471773498823,0.08210327060777511,0.7530807945414804,0.9997657458809202,True,True,True
overlap_4,1.1,0.8210327060777516,0.4515679883427634,-0.08210327060777523,0.7370718066859911,0.9997540828136342,False,True,True
overlap_4,1.5,0.8210327060777516,0.6157745295583137,-0.4105163530388758,0.7041611517959874,0.9997274157873772,False,True,True


==> anc/data/generic_nonzero_witnesses.json <==
[
  {
    "case": "direct_4",
    "seed": 10010,
    "tau": 1,
    "coefficient": 8.82087833982727
  },
  {
    "case": "chain_3",
    "seed": 11008,
    "tau": 2,
    "coefficient": -3.568482910197717
  },
  {
    "case": "mediated_pair",
    "seed": 12007,
    "tau": 2,
    "coefficient": -2.495372558220397
  },
  {
    "case": "overlap_4",
    "seed": 13002,
    "tau": 2,
    "coefficient": 4.4650825756459325
  },
  {
    "case": "chain_4",
    "seed": 14013,
    "tau": 3,
    "coefficient": -2.5571095233345194
  },
  {
    "case": "star_4",
    "seed": 15000,
    "tau": 3,
    "coefficient": 62.66400332692217
  }
]


==> anc/data/generic_saturation_ensemble.csv <==
case,N,edges,support,tau,selected_minimum_cover,continuous_random_samples,resolved_nonzero_coefficients,min_abs_coefficient,median_abs_coefficient,max_abs_coefficient,min_adjacent_overlap,min_gap,min_edge_H0_commutator,pass
direct_4,4,0123,0123,1,0,24,24,0.10407737601294005,1.5158160644744072,8.82087833982727,0.9997180917742349,0.76141685335985,12.485963963989056,True
chain_3,3,01;12,012,2,0;1,24,24,0.42115703758823425,1.3297929110683862,3.568482910197717,0.9997300427163418,0.737517446880386,1.8384210051992491,True
mediated_pair,3,01;12,02,2,0;1,24,24,0.0195493186665429,0.5214573746526895,2.495372558220397,0.9997165812936755,0.7358235378552989,1.6895563821296817,True
overlap_4,4,012;23,0123,2,0;1,24,24,0.030138163113766013,0.5476323506613276,4.4650825756459325,0.9997079005261312,0.7507926775903646,5.947421076463748,True
chain_4,4,01;12;23,0123,3,0;1;2,24,24,0.060463841739244205,0.43574015381050496,2.5571095233345194,0.999717317179273,0.7481969472878327,1.6221197392597733,True
star_4,4,01;02;03,0123,3,0;1;2,24,24,1.9198620511764963,9.959613809652668,62.66400332692217,0.9997123666043978,0.7221202242203077,2.395202262480989,True


==> anc/data/matched_output_elasticity.csv <==
mechanism,x,step,phi_ABC,dphi_dx,elasticity,mesh
pair_chain,0.01,0.001,7.489085183109978e-07,0.00014978171147816965,2.0000001043648177,960
pair_chain,0.02,0.002,2.9956349205662036e-06,0.0002995636114722089,2.0000007972639637,960
pair_chain,0.04,0.004,1.198255366263723e-05,0.0005991286339268598,2.000003173931117,960
pair_chain,0.08,0.008,4.793043839068645e-05,0.0011982685672873306,2.0000126976016492,960
pair_chain,0.16,0.016,0.00019172533356837107,0.0023966275294190487,2.000050789168674,960
pair_chain,0.32,0.032,0.0007669586131111572,0.00479397819104499,2.0002031334017496,960
pair_chain,0.64,0.064,0.003068750817961874,0.009593740506502052,2.000812150736703,960
direct_three_body,0.01,0.001,7.496510275561974e-05,0.007496509234705684,0.999999861154557,960
direct_three_body,0.02,0.002,0.00014993018479270148,0.007496507171134148,0.9999997240714498,960
direct_three_body,0.04,0.004,0.00029986028679562793,0.007496503032000668,0.9999994480242682,960
direct_three_body,0.08,0.008,0.0005997202426546444,0.007496494762615491,0.9999988967432512,960
direct_three_body,0.16,0.016,0.0011994391630842927,0.007496478254834238,0.999997797044739,960
direct_three_body,0.32,0.032,0.0023988730498074595,0.00749644535659455,0.9999956080638763,960
direct_three_body,0.64,0.064,0.004797725094334737,0.007496380031009331,0.9999912720116426,960
pair_plus_residual,0.01,0.001,5.802894087914012e-06,0.0006551805324939153,1.1290582295108464,960
pair_plus_residual,0.02,0.002,1.3103613667020397e-05,0.0008049635686901979,1.2286130973414708,960
pair_plus_residual,0.04,0.004,3.219857227509948e-05,0.0011045332017345366,1.3721517740570366,960
pair_plus_residual,0.08,0.008,8.836296613257133e-05,0.0017036916092894039,1.5424485472643352,960
pair_plus_residual,0.16,0.016,0.00027259431918702504,0.0029021245439575516,1.7034101386193155,960
pair_plus_residual,0.32,0.032,0.000928728046505789,0.005299771195885206,1.8260746933011833,960
pair_plus_residual,0.64,0.064,0.0033925413822855077,0.010100717011636562,1.905491535402402,960


==> anc/data/matched_output_mesh_convergence.csv <==
mesh,pair_phi_ABC,direct_phi_ABC,endpoint_mismatch,pair_minimum_gap,direct_minimum_gap,pair_minimum_adjacent_overlap,direct_minimum_adjacent_overlap
120,0.0074912330763652335,0.0074948668246008765,-3.6337482356429973e-06,0.16849957946760208,0.2105381233762964,0.999739056182389,0.9997539182887292
240,0.007495143820297034,0.007496041705017387,-8.978847203522378e-07,0.16849957946760208,0.2105381233762964,0.9999347523527878,0.9999384683994847
480,0.00749612158221602,0.007496335372333185,-2.1379011716504692e-07,0.16849957946760208,0.21053812337629596,0.9999836873573149,0.9999846164014987
960,0.007496366027438306,0.007496408785855557,-4.275841725132068e-08,0.16849957946760208,0.21053812337629596,0.9999959217936468,0.9999961540567247
1920,0.007496427139042083,0.007496427139045192,-3.1086244689504383e-15,0.16849957946760208,0.21053812337629596,0.9999989804455562,0.9999990385114527


==> anc/data/matched_output_scan.csv <==
mechanism,x,phi_ABC,g_AB,g_BC,g_ABC,minimum_gap,minimum_adjacent_overlap,base_assignment_margin,base_minimum_assigned_probability,mesh
pair_chain,0.0,0.0,0.0,0.0,0.0,0.21053806730253344,0.9999961562876608,1.9999999999999991,0.9999999999999996,960
pair_chain,0.01,7.48908518755087e-07,0.001,0.001,0.0,0.21011204830902175,0.9999961540121782,1.9999994714147364,0.9999998424563379,960
pair_chain,0.015,1.6850443542715254e-06,0.0015,0.0015,0.0,0.20989906795390745,0.9999961528739115,1.9999988081877147,0.9999996449065187,960
pair_chain,0.02,2.995634921010293e-06,0.002,0.002,0.0,0.20968610717609248,0.9999961517352942,1.9999978767720918,0.9999993676164333,960
pair_chain,0.03,6.740181847764148e-06,0.003,0.003,0.0,0.20926024480348993,0.9999961494570085,1.999995202613773,0.9999985721342309,960
pair_chain,0.04,1.1982553663081319e-05,0.004,0.004,0.0,0.20883446209771162,0.9999961471773208,1.9999914353089743,0.9999974526196476,960
pair_chain,0.06,2.6960798181985268e-05,0.006,0.006,0.0,0.20798313934679147,0.999996142613739,1.9999805658604508,0.9999942277094159,960
pair_chain,0.08,4.7930438391130537e-05,0.008,0.008,0.0,0.20713214631295962,0.9999961380445489,1.999965155842399,0.9999896648625782,960
pair_chain,0.1,7.489157218776299e-05,0.010000000000000002,0.010000000000000002,0.0,0.2062814904982444,0.9999961334697494,1.9999450897610958,0.9999837353140939,960
pair_chain,0.15,0.0001685080859314958,0.015,0.015,0.0,0.20415637656771723,0.9999961220082031,1.9998737691794943,0.999962736427999,960
pair_chain,0.2,0.0002995750290035737,0.020000000000000004,0.020000000000000004,0.0,0.20203354043569144,0.9999961105115813,1.9997706624575615,0.9999325258354211,960
pair_chain,0.3,0.0006740765904473811,0.03,0.03,0.0,0.19779521483157003,0.9999960874130731,1.9994606937414696,0.9998423717241534,960
pair_chain,0.4,0.0011984399541824509,0.04000000000000001,0.04000000000000001,0.0,0.19356759222387776,0.9999960641741718,1.9989969628210993,0.9997087147923495,960
pair_chain,0.6,0.002697014244329221,0.06,0.06,0.0,0.1851492264221961,0.9999960172751341,1.9975224085343104,0.9992893817310758,960
pair_chain,0.8,0.004795996860901486,0.08000000000000002,0.08000000000000002,0.0,0.17678903818841363,0.9999959698146956,1.995144047251693,0.9986235718946409,960
pair_chain,1.0,0.00749636602743875,0.1,0.1,0.0,0.16849957946760208,0.9999959217936468,1.9915978333356286,0.9976448931587438,960
direct_three_body,0.0,0.0,0.0,0.0,-0.0,0.21053806730253344,0.9999961562876608,1.9999999999999991,0.9999999999999996,960
direct_three_body,0.01,7.496510275606383e-05,0.0,0.0,-2.9665748084085832e-05,0.2105380673081414,0.9999961562653568,1.9999999998964713,0.9999999999717462,960
direct_three_body,0.015,0.00011244764637030613,0.0,0.0,-4.4498622126128743e-05,0.2105380673151518,0.9999961562542045,1.99999999976706,0.9999999999364295,960
direct_three_body,0.02,0.00014993018479314557,0.0,0.0,-5.9331496168171665e-05,0.21053806732496572,0.9999961562430522,1.999999999585885,0.9999999998869848,960
direct_three_body,0.03,0.00022489524613567013,0.0,0.0,-8.899724425225749e-05,0.21053806735300729,0.9999961562207476,1.999999999068243,0.9999999997457172,960
direct_three_body,0.04,0.000299860286796072,0.0,0.0,-0.00011866299233634333,0.21053806739226477,0.9999961561984427,1.9999999983435437,0.9999999995479414,960
direct_three_body,0.06,0.000449790306076725,0.0,0.0,-0.00017799448850451497,0.21053806750442705,0.9999961561538329,1.999999996272976,0.999999998982869,960
direct_three_body,0.08,0.0005997202426550885,0.0,0.0,-0.00023732598467268666,0.21053806766145478,0.9999961561092225,1.9999999933741872,0.9999999981917693,960
direct_three_body,0.1,0.00074965009659822,0.0,0.0,-0.0002966574808408583,0.21053806786334528,0.9999961560646118,1.9999999896471792,0.9999999971746432,960
direct_three_body,0.15,0.001124474370235884,0.0,0.0,-0.0004449862212612875,0.21053806856435298,0.9999961559530834,1.9999999767062207,0.9999999936429671,960
direct_three_body,0.2,0.0014992981284414064,0.0,0.0,-0.0005933149616817166,0.2105380695457506,0.9999961558415525,1.9999999585889547,0.9999999886986441,960
direct_three_body,0.3,0.0022489441016602107,0.0,0.0,-0.000889972442522575,0.21053807234969701,0.9999961556184834,1.9999999068256695,0.9999999745721125,960
direct_three_body,0.4,0.0029985880223648564,0.0,0.0,-0.0011866299233634333,0.21053807627513565,0.9999961553954048,1.9999998343576806,0.9999999547951554,960
direct_three_body,0.6,0.0044978697306419235,0.0,0.0,-0.00177994488504515,0.21053808749028802,0.9999961549492173,1.999999627308985,0.9999998982904018,960
direct_three_body,0.8,0.005997143302184593,0.0,0.0,-0.0023732598467268665,0.2105381031908089,0.999996154502991,1.9999993374456766,0.9999998191852537,960
direct_three_body,1.0,0.007496408785856001,0.0,0.0,-0.002966574808408583,0.21053812337629596,0.9999961540567247,1.9999989647705751,0.9999997174805824,960
pair_plus_residual,0.0,0.0,0.0,0.0,-0.0,0.21053806730253344,0.9999961562876608,1.9999999999999991,0.9999999999999996,960
pair_plus_residual,0.01,5.8028940883581015e-06,0.001,0.001,-2.0000000000000003e-06,0.21011204834714903,0.9999961540106742,1.999999470435922,0.9999998421769904,960
pair_plus_residual,0.015,9.266025080112428e-06,0.0015,0.0015,-3e-06,0.20989906803999459,0.9999961528716547,1.9999988059806793,0.9999996442768161,960
pair_plus_residual,0.02,1.3103613667464487e-05,0.002,0.002,-4.000000000000001e-06,0.20968610732967408,0.9999961517322845,1.9999978728400931,0.9999993664948756,960
pair_plus_residual,0.03,2.1902169032639307e-05,0.003,0.003,-6e-06,0.2092602451514698,0.9999961494524918,1.999995193728867,0.9999985696012869,960
pair_plus_residual,0.04,3.219857227554357e-05,0.004,0.004,-8.000000000000001e-06,0.20883446272066175,0.9999961471712956,1.999991419445763,0.9999974480997447,960
pair_plus_residual,0.06,5.728497928503273e-05,0.006,0.006,-1.2e-05,0.2079831407679924,0.9999961426046944,1.999980529860089,0.9999942174628745,960
pair_plus_residual,0.08,8.836296613301542e-05,0.008,0.008,-1.6000000000000003e-05,0.20713214887459186,0.9999961380324797,1.9999650912869162,0.9999896465082425,960
pair_plus_residual,0.1,0.00012543269219866815,0.010000000000000002,0.010000000000000002,-2e-05,0.2062814945560043,0.9999961334546504,1.9999449880150468,0.9999837064165501,960
pair_plus_residual,0.15,0.0002443221648582572,0.015,0.015,-3e-05,0.20415638601262875,0.999996121985508,1.999873535198919,0.9999626701484718,960
pair_plus_residual,0.2,0.0004006649472834134,0.020000000000000004,0.020000000000000004,-4e-05,0.20203355779797905,0.9999961104812598,1.9997702372159116,0.9999324056897128,960
pair_plus_residual,0.3,0.0008257306713987944,0.03,0.03,-6e-05,0.19779525654787555,0.9999960873674083,1.999459693108296,0.9998420904415996,960
pair_plus_residual,0.4,0.0014006812452662665,0.04000000000000001,0.04000000000000001,-8e-05,0.19356767129892605,0.9999960641130436,1.998995100676316,0.9997081939064314,960
pair_plus_residual,0.6,0.003000529806059138,0.06,0.06,-0.00012,0.18514942790676114,0.9999960171827306,1.9975178043355735,0.9992881058763564,960
pair_plus_residual,0.8,0.005200970937349059,0.08000000000000002,0.08000000000000002,-0.00016,0.1767894421002576,0.9999959696905657,1.995135017644694,0.9986210916704219,960
pair_plus_residual,1.0,0.008003044062873332,0.1,0.1,-0.0002,0.16850028875532708,0.9999959216373592,1.9915822079805903,0.9976406363975588,960


==> anc/data/matched_output_summary.json <==
{
  "contaminated_elasticity_at_x_0p01": 1.1290582295108464,
  "contaminated_elasticity_at_x_0p64": 1.905491535402402,
  "contaminated_log_fit_order": 1.4120684152707372,
  "direct_log_fit_order": 0.9999991925588441,
  "direct_order_error_from_one": 8.074411559366723e-07,
  "fixed_coupling_endpoint_mismatch_at_mesh_960": -4.275841725132068e-08,
  "match_mesh": 1920,
  "match_mesh_endpoint_mismatch": -3.1086244689504383e-15,
  "matched_direct_endpoint_g_ABC": -0.002966574808408583,
  "minimum_adjacent_overlap_all_normalized_scans": 0.9999959216373592,
  "minimum_base_assigned_probability_all_normalized_scans": 0.9976406363975588,
  "minimum_base_assignment_margin_all_normalized_scans": 1.9915822079805903,
  "minimum_gap_all_normalized_scans": 0.16849957946760208,
  "pair_endpoint_g_AB_equals_g_BC": 0.1,
  "pair_log_fit_order": 2.0000102033497904,
  "pair_order_error_from_two": 1.020334979040527e-05,
  "relative_endpoint_mismatch_at_mesh_960": 5.703886002206364e-06,
  "residual_fraction_of_pair_coupling": -0.002,
  "scan_mesh": 960,
  "target_phi_ABC": 0.007496427139042083
}

==> anc/data/minimal_connected_holonomy_convergence.csv <==
M,h,phi_g_0.10_wilson,phi_g_0.10_exact,abs_phase_error,K_central_wilson,K_exact_perturbation,abs_K_error
40,0.001,0.03496753274765485,0.03561843639816332,0.0006509036505084678,0.34575230950928404,0.3534302719591653,0.0076779624498812815
40,0.002,0.03496753274765485,0.03561843639816332,0.0006509036505084678,0.3457535516753207,0.3534302719591653,0.00767672028384464
40,0.005,0.03496753274765485,0.03561843639816332,0.0006509036505084678,0.3457622455041997,0.3534302719591653,0.007668026454965615
40,0.01,0.03496753274765485,0.03561843639816332,0.0006509036505084678,0.34579327593456943,0.3534302719591653,0.007636996024595888
80,0.001,0.035455494040144586,0.03561843639816332,0.00016294235801873197,0.3515083242117134,0.3534302719591653,0.001921947747451913
80,0.002,0.035455494040144586,0.03561843639816332,0.00016294235801873197,0.3515092508095674,0.3534302719591653,0.0019210211495979124
80,0.005,0.035455494040144586,0.03561843639816332,0.00016294235801873197,0.3515157367317778,0.3534302719591653,0.0019145352273875482
80,0.01,0.035455494040144586,0.03561843639816332,0.00016294235801873197,0.3515388968978406,0.3534302719591653,0.001891375061324696
160,0.001,0.035577687310909926,0.03561843639816332,4.074908725339166e-05,0.3529498243042273,0.3534302719591653,0.0004804476549380432
160,0.002,0.035577687310909926,0.03561843639816332,4.074908725339166e-05,0.352950671842045,0.3534302719591653,0.0004796001171203379
160,0.005,0.035577687310909926,0.03561843639816332,4.074908725339166e-05,0.35295660460119566,0.3534302719591653,0.00047366735796966486
160,0.01,0.035577687310909926,0.03561843639816332,4.074908725339166e-05,0.3529777929720091,0.3534302719591653,0.00045247898715622403
320,0.001,0.035608248283207626,0.03561843639816332,1.0188114955692051e-05,0.35331035496777297,0.3534302719591653,0.00011991699139235479
320,0.002,0.035608248283207626,0.03561843639816332,1.0188114955692051e-05,0.3533111827291324,0.3534302719591653,0.00011908923003289829
320,0.005,0.035608248283207626,0.03561843639816332,1.0188114955692051e-05,0.35331697712359666,0.3534302719591653,0.00011329483556865583
320,0.01,0.035608248283207626,0.03561843639816332,1.0188114955692051e-05,0.35333767228242774,0.3534302719591653,9.25996767375814e-05
640,0.001,0.035615889316731764,0.03561843639816332,2.547081431554521e-06,0.3534004973544391,0.3534302719591653,2.9774604726195975e-05
640,0.002,0.035615889316731764,0.03561843639816332,2.547081431554521e-06,0.3534013201705877,0.3534302719591653,2.895178857764691e-05
640,0.005,0.035615889316731764,0.03561843639816332,2.547081431554521e-06,0.3534070799706912,0.3534302719591653,2.3191988474113856e-05
640,0.01,0.035615889316731764,0.03561843639816332,2.547081431554521e-06,0.3534276518099788,0.3534302719591653,2.6201491865052162e-06


==> anc/data/minimal_connected_holonomy_elasticity.csv <==
g,phi_connected,dphi_dg,elasticity_Xi_g,phi_over_linear_term
0.005,0.0017671855755816424,0.35345080437121357,1.000038731797821,1.0000193621138485
0.01,0.0035345764584793216,0.3535123997267008,1.0001549093064241,1.0000774520207765
0.015,0.005302378018924969,0.3536150796090709,1.0003485559129315,1.000174280399991
0.02,0.007070795753116422,0.35375887551758467,1.0006196978937398,1.0003098650719666
0.025,0.008840035346132424,0.3539438315591781,1.0009683720157039,1.0004842309776776
0.030000000000000002,0.010610302735251764,0.3541700045150975,1.0013946256360808,1.0006974102167134
0.034999999999999996,0.01238180417307877,0.354437463649937,1.0018985161080267,1.0009494420370697
0.04,0.014154746291145768,0.3547462912889543,1.0024801123022857,1.001240372866333
0.045,0.015929336163518215,0.3550965823029273,1.003139493046047,1.0015702563222466
0.049999999999999996,0.017705781370792373,0.3554884443213169,1.0038767475908577,1.0019391532391468
0.055,0.019484290064239573,0.35592199798093954,1.004691976172121,1.0023471316875225
0.06,0.021265071030422966,0.3563973767351132,1.0055852892997112,1.0027942670060763
0.065,0.023048333756033657,0.3569147272264317,1.0065568086302483,1.0032806418285363
0.07,0.024834288493262413,0.3574742091450034,1.0076066663612722,1.0038063461206255
0.07500000000000001,0.026623146325460038,0.35807599522820827,1.0087350050145347,1.0043714772131356
0.08,0.02841511923339901,0.3587202716159865,1.00994197819687,1.0049761398438601
0.085,0.030210420161932205,0.3594072378421304,1.0112277503202785,1.0056204461979472
0.09000000000000001,0.03200926308730789,0.36013710699833723,1.012592496785791,1.0063045159554345
0.095,0.033811863084996396,0.3609101057211461,1.0140364036527487,1.0070284763390094
0.1,0.03561843639816332,0.36172647443155626,1.0155596679988144,1.0077924621657368
0.10500000000000001,0.03742920050680176,0.3625864675304777,1.017162498135157,1.0085966159017656
0.11,0.039244374197629384,0.3634903532701364,1.0188451128908635,1.0094410877217879
0.115,0.04106417763465675,0.36443841426869744,1.0206077426844475,1.0103260355695018
0.12000000000000001,0.0428888324306147,0.36543094752872207,1.0224506291792785,1.011251625223216
0.125,0.044718561719125915,0.36646826452987197,1.0243740251297462,1.0122180303625516
0.13,0.04655359022789618,0.3675506912869872,1.0263781941070638,1.0132254326419463
0.135,0.04839414435268807,0.3686785690470984,1.0284634119911595,1.014274021764221
0.14,0.05024045223233564,0.3698522539963278,1.0306299656705682,1.0153639955594231
0.14500000000000002,0.05209274382479645,0.3710721174376985,1.032878153038554,1.0164955600675987
0.15,0.053951250984168204,0.37233854659479704,1.0352082847088895,1.017668929623203
0.155,0.055816207538937235,0.37365194411883434,1.0376206820934089,1.0188843269456636
0.16,0.05768784937127602,0.37501272877715763,1.0401156787484866,1.0201419832315108
0.165,0.05956641449762134,0.3764213356305391,1.0426936202701804,1.0214421382517196
0.17,0.061452143150498635,0.37787821608240707,1.045354863811417,1.0227850404526135
0.17500000000000002,0.06334527786160837,0.37938383847350987,1.0480997790855455,1.0241709470598759
0.18000000000000002,0.06524606354637719,0.3809386879849441,1.0509287474262847,1.0256001241882489
0.185,0.0671547475897949,0.38254326720110754,1.0538421626494128,1.0270728469531132
0.19,0.06907157993386014,0.38419809647929903,1.0568404313462367,1.0285893995884001
0.195,0.07099681316647555,0.3859037138997934,1.0599239719958737,1.0301500755674011
0.2,0.0729307026119752,0.38766067597784115,1.0630932161462197,1.0317551777285434
0.20500000000000002,0.07487350642326973,0.3894695577422169,1.0663486078213218,1.0334050184050887
0.21000000000000002,0.07682548567573644,0.39133095310894817,1.069690603711128,1.0350999195598145
0.215,0.07878690446290726,0.3932454755251058,1.0731196740659192,1.036840212924562
0.22,0.08075802999390724,0.3952137579243953,1.0766363016770797,1.0386262401432669
0.225,0.0827391326929172,0.3972364533221667,1.0802409825736383,1.0404583529213773
0.23,0.08473048630055224,0.3993142354197232,1.083934226705102,1.0423369131793463
0.23500000000000001,0.08673236797729267,0.4014477985947451,1.0877165569198368,1.0442622932112444
0.24000000000000002,0.08874505840906277,0.40363785867907065,1.0915885100491878,1.0462348758488658
0.245,0.09076884191496504,0.4058851531273805,1.0955506363005967,1.048255054630631
0.25,0.09280400655736187,0.40819044186068965,1.0996035004382823,1.0503232339767916
0.255,0.09485084425418844,0.4105545073595368,1.103747680896988,1.0524398293687771
0.26,0.0969096508938403,0.41297815538410276,1.107983770548198,1.0546052675358686
0.265,0.09898072645247158,0.4154622152929139,1.112312376344183,1.0568199866464763
0.27,0.10106437511396482,0.4180075409542655,1.1167341205086687,1.0590844365061614
0.275,0.10316090539251732,0.4206150107675942,1.1212496392987101,1.061399078760976
0.28,0.10527063025812833,0.4232855286057102,1.1258595841877514,1.0637643871083318
0.28500000000000003,0.10739386726480049,0.42602002446212583,1.130564622208192,1.0661808475126147
0.29000000000000004,0.10953093868191743,0.42881945459871673,1.1353654349185103,1.0686489584294854
0.295,0.11168217162849547,0.43168480264199616,1.140262719845757,1.0711692310349368
0.3,0.11384789821076424,0.4346170799296445,1.1452571898825403,1.073742189462839
0.305,0.1160284556629474,0.4376173264741823,1.1503495742661087,1.0763683710488088
0.31,0.11822418649147703,0.4406866113138008,1.1555406178847074,1.0790483265818165
0.315,0.12043543862268356,0.4438260333960997,1.1608310819357088,1.0817826205630492
0.32,0.12266256555418487,0.44703672235531233,1.166221744241183,1.0845718314732131
0.325,0.12490592650984755,0.4503198393601693,1.1717133996881766,1.0874165520462609
0.33,0.1271658865988865,0.45367657750081114,1.1773068594056308,1.0903173895537166
0.335,0.129442816978675,0.45710816300573165,1.1830029520459806,1.093274966094877
0.34,0.13173709502193098,0.46061585594170396,1.1888025236483903,1.096289918897826
0.34500000000000003,0.13404910448794727,0.4642009510336108,1.1947064377516614,1.0993629006274366
0.35000000000000003,0.13637923569844634,0.46786477866614384,1.2007155759050487,1.1024945797043613
0.35500000000000004,0.1387278857178318,0.47160870566553825,1.2068308375418868,1.1056856406321047
0.36,0.1410954585382065,0.47543413645545485,1.2130531407402971,1.1089367843343054
0.365,0.14348236526926872,0.4793425138817365,1.2193834220567246,1.112248728502109
0.37,0.1458890243331865,0.48333532020258796,1.2258226367086393,1.1156222079514446
0.375,0.1483158616647042,0.4874140783293901,1.2323717593114238,1.119057974991196
0.38,0.15076331091661732,0.491580352872667,1.2390317840321725,1.1225567998022792
0.385,0.1532318136707236,0.49583575098655075,1.245803724153757,1.1261194708274256
0.39,0.15572181965458398,0.5001819239103256,1.25268861330882,1.129746795173133
0.395,0.1582337869641437,0.5046205680114824,1.2596875053600485,1.1334395990230657
0.4,0.16076818229251003,0.5091534260515118,1.266801474747364,1.1371987280639961
0.405,0.16332548116500153,0.513782288353859,1.2740316164940344,1.1410250479240136
0.41000000000000003,0.16590616818077475,0.5185089943271493,1.2813790469953488,1.1449194446240556
0.41500000000000004,0.16851073726119026,0.5233354336998952,1.2888449039827226,1.148882825042749
0.42000000000000004,0.17113969190509515,0.5282635479453289,1.2964303468541694,1.1529161173946416
0.425,0.17379354545143677,0.5332953318946954,1.3041365573532109,1.1570202717234839
0.43,0.17647282134920328,0.5384328350110934,1.3119647392990208,1.1611962604093045
0.435,0.1791780534351659,0.5436781632406351,1.3199161196114446,1.1654450786912631
0.44,0.18190978621951803,0.5490334802482622,1.3279919477103732,1.169767745205633
0.445,0.1846685751797752,0.5545010095531211,1.3361934969765399,1.17416530254004
0.45,0.1874549870632256,0.5600830358432062,1.3445220640858946,1.1786388178045157
0.455,0.19026960019810346,0.5657819070625791,1.3529789700795276,1.1831893832191387
0.46,0.19311300481395133,0.5716000362010476,1.3615655605680175,1.187818116719875
0.465,0.19598580337131377,0.5775399030039097,1.3702832056055252,1.1925261625821089
0.47000000000000003,0.19888861090122667,0.5836040562147425,1.3791333006853297,1.1973146920633455
0.47500000000000003,0.20182205535475095,0.5897951154397452,1.3881172666755526,1.2021849040651509
0.48000000000000004,0.20478677796289713,0.5961157734191147,1.3972365505600002,1.2071380258149726
0.485,0.20778343360737583,0.6025687980669436,1.4064926254645047,1.2121753135689413
0.49,0.21081269120243282,0.6091570348541742,1.4158869913193384,1.2172980533356499
0.495,0.21387523408824016,0.6158834090896903,1.4254211751025707,1.2225075616221224
0.5,0.21697176043619493,0.622750928367527,1.4350967312878946,1.2278051862024058


==> anc/data/minimal_connected_holonomy_scan.csv <==
g,phi_connected_wilson,phi_connected_covariant,wilson_minus_covariant,minimum_adjacent_overlap,minimum_spectral_gap,gamma_00_wilson,gamma_01_wilson,gamma_10_wilson,gamma_11_wilson
-0.25,-0.09278918323682128,-0.09280400655735921,1.4823320537926676e-05,0.9999480564597073,0.32943557290063824,1.1201665413705673,0.35753491103540586,-0.3111477707159043,-1.166568584287887
-0.245,-0.09075404847539835,-0.09076884191496593,1.4793439567575839e-05,0.999948249400418,0.32580257598748896,1.1204572413093832,0.36002293289399195,-0.3146533438787222,-1.1658417007695119
-0.24,-0.08873029918178464,-0.08874505840906188,1.4759227277241773e-05,0.999948448788225,0.3222029157233127,1.1207502225540755,0.36256387455703853,-0.31820614196954394,-1.1651227891483655
-0.235,-0.08671764764528866,-0.08673236797729356,1.4720332004891645e-05,0.999948654846289,0.31863774332480954,1.1210455100823344,0.36515698082254283,-0.3218055534651593,-1.1644117303702397
-0.23,-0.08471580991624418,-0.08473048630055047,1.467638430628637e-05,0.9999488678027628,0.31510825047398905,1.121343129219737,0.3678013496571353,-0.32545081812160886,-1.1637084076004547
-0.225,-0.08272450569625911,-0.08273913269292434,1.4626996665226266e-05,0.9999490878904626,0.311615670298254,1.1216431056456144,0.370495919579173,-0.3291410144119913,-1.1630127061746918
-0.22,-0.08074345823067319,-0.08075802999390369,1.457176323049758e-05,0.9999493153464704,0.30816127829819057,1.1219454653990173,0.3732394564291684,-0.3328750463505677,-1.1623245135510898
-0.215,-0.07877239420307602,-0.07878690446291525,1.4510259839228823e-05,0.9999495504116567,0.30474639321057234,1.122250234884807,0.37603053955456966,-0.33665162973023566,-1.161643719263549
-0.21,-0.07681104363183522,-0.07682548567574621,1.4442043910989355e-05,0.9999497933301172,0.3013723777927313,1.122557440879857,0.3788675474484683,-0.3404692778129909,-1.1609702148762149
-0.20500000000000002,-0.07485913976849679,-0.07487350642326973,1.4366654772945964e-05,0.9999500443485173,0.2980406395130214,1.1228671105393984,0.38174864289623767,-0.3443262865274652,-1.1603038939391226
-0.2,-0.07291641899801116,-0.07293070261197965,1.4283613968490984e-05,0.9999503037153341,0.2947526311306007,1.1231792714034665,0.3846717577006261,-0.3482207192440914,-1.159644651944943
-0.195,-0.07098262074062456,-0.07099681316647555,1.4192425850989565e-05,0.9999505716799783,0.29150985114624683,1.1234939514034938,0.3876345770745454,-0.35215039121724345,-1.1589923862868163
-0.19,-0.06905748735543482,-0.06907157993386281,1.4092578427993274e-05,0.9999508484918157,0.2883138441043351,1.1238111788690248,0.3906345238116422,-0.3561128538044343,-1.1583469962172517
-0.185,-0.06714076404539693,-0.06715474758979399,1.3983544397064285e-05,0.9999511343990436,0.2851662007245573,1.1241309825345742,0.39366874236803395,-0.3601053785960898,-1.157708382808027
-0.18,-0.06523219876381203,-0.06524606354637452,1.3864782562489353e-05,0.9999514296474407,0.28206855784040163,1.1244533915466102,0.39673408301391166,-0.36412494161459,-1.1570764489111005
-0.175,-0.06333154212210856,-0.06334527786161459,1.3735739506026691e-05,0.9999517344789756,0.2790225981199417,1.1247784354707027,0.3998270862413508,-0.3681682077690358,-1.1564510991204962
-0.16999999999999998,-0.06143854729887299,-0.06145214315049596,1.3595851622964783e-05,0.9999520491302635,0.2760300495430731,1.125106144298779,0.4029439676440439,-0.37223151578149855,-1.1558322397351068
-0.16499999999999998,-0.05955296995002213,-0.059566414497631115,1.3444547608987278e-05,0.9999523738308704,0.2730926846081144,1.1254365484565616,0.4060806035158042,-0.3763108638316457,-1.1552197787224252
-0.16,-0.057674568120047676,-0.05768784937127336,1.3281251225683022e-05,0.9999527088014636,0.2702123192396243,1.1257696788111475,0.4092325174467996,-0.3804018961987804,-1.154613625683176
-0.155,-0.055803102154243334,-0.05581620753893457,1.3105384691236566e-05,0.9999530542518005,0.2673908113685293,1.1261055666787183,0.4123948682291968,-0.3844998912130188,-1.1540136918167836
-0.15,-0.05393833461179565,-0.05395125098417086,1.2916372375208762e-05,0.9999534103785596,0.26463005915519877,1.1264442438324473,0.41556243941630305,-0.3885997508597682,-1.1534198898877082
-0.14500000000000002,-0.052080030179742824,-0.05209274382478845,1.2713645045625553e-05,0.9999537773630216,0.26193199882607393,1.1267857425105454,0.41872963091044085,-0.39269599241273534,-1.1528321341925827
-0.14,-0.050227955587690776,-0.0502404522323392,1.2496644648425648e-05,0.9999541553685994,0.25929860209491523,1.127130095424464,0.4218904529835331,-0.396782742499528,-1.1522503405281497
-0.135,-0.04838187952318962,-0.04839414435268541,1.2264829495789442e-05,0.9999545445382315,0.2567318731407755,1.127477335767299,0.4250385231591528,-0.40085373402863966,-1.1516744261599754
-0.13,-0.04654157254784663,-0.04655359022789618,1.2017680049547508e-05,0.9999549449916605,0.2542338451164959,1.127827497222329,0.42816706640443164,-0.4049023064261711,-1.1511043097919151
-0.125,-0.044706807013997096,-0.04471856171912503,1.1754705127930976e-05,0.9999553568225984,0.2518065761639933,1.1281806139717672,0.43126891909230425,-0.4089214096428455,-1.1505399115363055
-0.12,-0.04287735698202866,-0.04288883243061736,1.1475448588704753e-05,0.9999557800958189,0.2494521449158918,1.1285367207056691,0.43433653719790655,-0.41290361239508677,-1.149981152884878
-0.11499999999999999,-0.04105299813827856,-0.0410641776346612,1.1179496382636434e-05,0.9999562148442074,0.2471726454672566,1.1288958526310373,0.437362009184963,-0.41684111509599864,-1.1494279566803514
-0.10999999999999999,-0.03923350771360212,-0.03924437419762672,1.0866484024596446e-05,0.9999566610657886,0.24497018180636204,1.1292580454811207,0.440337074017033,-0.42072576791103244,-1.1488802470887225
-0.10500000000000001,-0.03741866440253072,-0.037429200506795546,1.053610426482443e-05,0.9999571187207881,0.2428468616996154,1.1296233355248968,0.44325314469236043,-0.424549094337119,-1.1483379495721862
-0.1,-0.035608248283207626,-0.035618436398161535,1.0188114953908756e-05,0.9999575877287638,0.24080479003296812,1.1299917595767635,0.44610133764829873,-0.4283023206510468,-1.1478009908627191
-0.095,-0.0338020407380466,-0.03381186308500528,9.822346958676675e-06,0.9999580679658648,0.23884606162038358,1.1303633550064323,0.44887250831008896,-0.4319764115018736,-1.1472692989362636
-0.09,-0.03199982437530835,-0.032009263087315,9.438712006648585e-06,0.9999585592622751,0.23697275349911384,1.130738159749028,0.45155729296862984,-0.4355621118318316,-1.1467428029875382
-0.08499999999999999,-0.030201382951643204,-0.030210420161931317,9.037210288113245e-06,0.9999590613998907,0.2351869167416109,1.131116212315413,0.4541461570620907,-0.43904999520044985,-1.1462214334054153
-0.07999999999999999,-0.028406501295755726,-0.028415119233393685,8.617937637959289e-06,0.9999595741103077,0.2334905678246748,1.1314975518027108,0.4566294498076192,-0.44243051845804765,-1.145705121748895
-0.07499999999999998,-0.026614965233334727,-0.02662314632546181,8.181092127083206e-06,0.9999600970731698,0.2318856796077708,1.131882217905079,0.4589974649832107,-0.44569408256842,-1.145193800723623
-0.07,-0.024826561513355605,-0.024834288493260637,7.726979905031683e-06,0.9999606299149512,0.23037417198405669,1.1322702509247,0.4612405074986047,-0.4488310992195056,-1.1446874041589565
-0.065,-0.023041077736028367,-0.023048333756038097,7.256020009730607e-06,0.9999611722082338,0.2289579022792781,1.1326616917830024,0.4633489652216022,-0.4518320626881345,-1.1441858669855631
-0.06,-0.02125830228235137,-0.021265071030418525,6.768748067154107e-06,0.9999617234715195,0.22763865548496465,1.133056582032136,0.46531338534696437,-0.45468762624600767,-1.1436891252135306
-0.05499999999999999,-0.01947802424564582,-0.019484290064235132,6.265818589312744e-06,0.9999622831696536,0.2264181344229125,1.1334549638666853,0.4671245544153967,-0.4573886822140474,-1.143197115910982
-0.04999999999999999,-0.01770003336499637,-0.01770578137079415,5.748005797778788e-06,0.9999628507148773,0.22529794994740474,1.1338568801356503,0.4687735809162611,-0.45992644459880255,-1.1427097771831882
-0.044999999999999984,-0.01592411996083065,-0.015929336163528873,5.21620269822165e-06,0.9999634254685571,0.2242796112995344,1.1342623743546627,0.4702519792476954,-0.46229253308433865,-1.1422270481521366
-0.04000000000000001,-0.014150074872678164,-0.014154746291136888,4.671418458723764e-06,0.9999640067435942,0.22336451673400778,1.1346714907185007,0.4715517536692504,-0.46447905701465936,-1.1417488689365878
-0.035,-0.012377689399124758,-0.012381804173071664,4.1147739469060696e-06,0.9999645938075276,0.22255394454252558,1.1350842741138452,0.47266548077287385,-0.4664786978924814,-1.1412751806325776
-0.03,-0.01060675523997401,-0.010610302735242882,3.5474952688723665e-06,0.9999651858863107,0.22184904459891835,1.1355007701323423,0.47358638892569405,-0.4682847888477218,-1.140805925294344
-0.024999999999999994,-0.008837064440559761,-0.008840035346130648,2.9709055708870835e-06,0.9999657821687342,0.22125083054945494,1.1359210250839353,0.47430843310841914,-0.4698913894996389,-1.1403410459157148
-0.01999999999999999,-0.0070684093380646296,-0.007070795753110204,2.3864150455743527e-06,0.999966381811446,0.22076017276692167,1.1363450860105002,0.4748263635915722,-0.47129335465489114,-1.1398804864118839
-0.014999999999999986,-0.005300582509759844,-0.005302378018934738,1.7955091748947036e-06,0.9999669839445094,0.22037779217919562,1.136773000699777,0.47513578696078684,-0.4724863953528664,-1.1394241916016163
-0.010000000000000009,-0.0035333767228247215,-0.0035345764584846506,1.1997356599291464e-06,0.9999675876774112,0.22010425507210912,1.1372048176996143,0.47523321812259145,-0.47346713088999465,-1.1389721071898422
-0.0050000000000000044,-0.00176658488561654,-0.0017671855755807542,6.006899642141406e-07,0.9999681921054347,0.2199399689526762,1.1376405863325305,0.47511612209181353,-0.4742331306243034,-1.138524179750637
0.0,-6.661338147750939e-16,0.0,-6.661338147750939e-16,0.9999687963162904,0.21988517954248107,1.1380803567105895,0.4747829445759675,-0.47478294457596815,-1.1380803567105908
0.0050000000000000044,0.0017665848856169841,0.0017671855755816424,-6.006899646582298e-07,0.9999681921054354,0.21993996895267637,1.1385241797506356,0.47423313062430333,-0.4751161220918141,-1.1376405863325294
0.010000000000000009,0.0035333767228260538,0.0035345764584793216,-1.1997356532678083e-06,0.9999675876774113,0.22010425507210912,1.1389721071898429,0.47346713088999454,-0.47523321812259234,-1.1372048176996146
0.015000000000000013,0.005300582509759844,0.005302378018927634,-1.7955091677901436e-06,0.9999669839445099,0.2203777921791955,1.1394241916016157,0.47248639535286585,-0.47513578696078707,-1.1367730006997772
0.020000000000000018,0.007068409338067072,0.007070795753116422,-2.3864150493499783e-06,0.9999663818114461,0.22076017276692167,1.1398804864118843,0.4712933546548909,-0.47482636359157404,-1.1363450860105002
0.025000000000000022,0.008837064440560205,0.008840035346132424,-2.970905572219351e-06,0.9999657821687337,0.2212508305494546,1.1403410459157162,0.4698913894996405,-0.47430843310841947,-1.1359210250839349
0.030000000000000027,0.010606755239974675,0.010610302735251764,-3.5474952770897517e-06,0.9999651858863107,0.22184904459891813,1.1408059252943443,0.4682847888477222,-0.47358638892569505,-1.1355007701323425
0.03500000000000003,0.012377689399124538,0.012381804173077883,-4.114773953345363e-06,0.9999645938075282,0.22255394454252542,1.141275180632576,0.46647869789248064,-0.47266548077287424,-1.1350842741138452
0.03999999999999998,0.014150074872677276,0.014154746291145768,-4.671418468491992e-06,0.9999640067435939,0.22336451673400814,1.141748868936588,0.4644790570146612,-0.4715517536692514,-1.134671490718501
0.044999999999999984,0.015924119960827765,0.015929336163518215,-5.216202690450089e-06,0.9999634254685578,0.2242796112995344,1.1422270481521353,0.4622925330843393,-0.47025197924769635,-1.1342623743546645
0.04999999999999999,0.017700033364993484,0.017705781370792373,-5.748005798889011e-06,0.9999628507148779,0.22529794994740487,1.1427097771831871,0.45992644459880294,-0.468773580916261,-1.1338568801356517
0.05499999999999999,0.01947802424564582,0.019484290064237797,-6.265818591977279e-06,0.9999622831696534,0.2264181344229122,1.1431971159109815,0.4573886822140478,-0.4671245544153978,-1.1334549638666855
0.06,0.021258302282352037,0.021265071030422966,-6.768748070928865e-06,0.9999617234715197,0.2276386554849647,1.1436891252135304,0.4546876262460072,-0.4653133853469644,-1.1330565820321357
0.065,0.02304107773602482,0.023048333756033657,-7.25602000883549e-06,0.9999611722082338,0.2289579022792782,1.1441858669855627,0.4518320626881367,-0.463348965221602,-1.1326616917830032
0.07,0.02482656151335627,0.024834288493262413,-7.726979906141906e-06,0.9999606299149512,0.2303741719840568,1.1446874041589572,0.4488310992195037,-0.46124050749860374,-1.132270250924701
0.07500000000000001,0.0266149652333314,0.026623146325460038,-8.181092128637518e-06,0.9999600970731696,0.23188567960777087,1.1451938007236235,0.4456940825684219,-0.45899746498320976,-1.13188221790508
0.08000000000000002,0.028406501295756836,0.02841511923339901,-8.617937642174667e-06,0.9999595741103073,0.2334905678246748,1.145705121748895,0.44243051845804776,-0.45662944980762055,-1.131497551802711
0.08500000000000002,0.030201382951644096,0.030210420161932205,-9.037210288109776e-06,0.9999590613998917,0.23518691674161096,1.1462214334054148,0.43904999520044957,-0.45414615706209116,-1.1311162123154124
0.09000000000000002,0.03199982437530835,0.03200926308730434,-9.438711995990444e-06,0.9999585592622758,0.23697275349911345,1.146742802987537,0.43556211183183147,-0.4515572929686298,-1.130738159749027
0.09500000000000003,0.033802040738044825,0.033811863084996396,-9.822346951571248e-06,0.9999580679658654,0.23884606162038358,1.1472692989362634,0.4319764115018761,-0.4488725083100888,-1.1303633550064314
0.10000000000000003,0.035608248283208965,0.03561843639816242,-1.0188114953457728e-05,0.9999575877287639,0.24080479003296829,1.1478009908627187,0.428302320651045,-0.44610133764829824,-1.129991759576763
0.10499999999999998,0.037418664402531165,0.037429200506800875,-1.0536104269709412e-05,0.999957118720788,0.24284686169961534,1.1483379495721862,0.4245490943371175,-0.44325314469235977,-1.1296233355248972
0.10999999999999999,0.0392335077135999,0.039244374197629384,-1.0866484029481427e-05,0.9999566610657888,0.24497018180636174,1.1488802470887212,0.4207257679110329,-0.44033707401703254,-1.129258045481121
0.11499999999999999,0.041052998138279895,0.04106417763465675,-1.1179496376856335e-05,0.9999562148442074,0.24717264546725626,1.1494279566803518,0.41684111509599786,-0.4373620091849632,-1.1288958526310373
0.12,0.04287735698202888,0.04288883243061736,-1.1475448588482708e-05,0.999955780095819,0.2494521449158917,1.1499811528848787,0.41290361239508844,-0.4343365371979063,-1.1285367207056678
0.125,0.04470680701399843,0.044718561719125915,-1.1754705127486886e-05,0.999955356822598,0.25180657616399316,1.1505399115363049,0.40892140964284523,-0.431268919092306,-1.1281806139717672
0.13,0.046541572547849304,0.04655359022789618,-1.2017680046876034e-05,0.9999549449916614,0.2542338451164958,1.1511043097919156,0.4049023064261697,-0.4281670664044332,-1.1278274972223299
0.135,0.04838187952318895,0.04839414435268807,-1.2264829499120111e-05,0.9999545445382317,0.2567318731407754,1.1516744261599747,0.4008537340286395,-0.42503852315915297,-1.1274773357672991
0.14,0.050227955587689,0.05024045223233564,-1.2496644646642352e-05,0.9999541553685987,0.25929860209491506,1.1522503405281481,0.3967827424995283,-0.42189045298353317,-1.127130095424464
0.14500000000000002,0.052080030179747494,0.05209274382479645,-1.2713645048956222e-05,0.9999537773630218,0.26193199882607365,1.1528321341925838,0.39269599241273373,-0.41872963091044174,-1.1267857425105443
0.15000000000000002,0.05393833461179631,0.053951250984168204,-1.2916372371891971e-05,0.9999534103785588,0.26463005915519877,1.1534198898877093,0.38859975085976806,-0.4155624394163021,-1.1264442438324471
0.15500000000000003,0.055803102154242445,0.055816207538937235,-1.310538469478928e-05,0.9999530542518006,0.26739081136852916,1.1540136918167845,0.3844998912130207,-0.41239486822919613,-1.1261055666787176
0.16000000000000003,0.05767456812005011,0.05768784937127602,-1.3281251225912005e-05,0.999952708801464,0.27021231923962435,1.1546136256831763,0.3804018961987812,-0.40923251744680106,-1.125769678811146
0.16500000000000004,0.05955296995002036,0.05956641449762134,-1.3444547600979795e-05,0.9999523738308705,0.27309268460811426,1.1552197787224254,0.3763108638316465,-0.40608060351580366,-1.125436548456562
0.16999999999999998,0.061438547298873214,0.06145214315049596,-1.3595851622742738e-05,0.9999520491302634,0.27603004954307314,1.1558322397351066,0.37223151578149793,-0.4029439676440429,-1.1251061442987784
0.175,0.06333154212211034,0.06334527786160837,-1.3735739498033085e-05,0.9999517344789761,0.27902259811994146,1.1564510991204973,0.36816820776903525,-0.39982708624135155,-1.1247784354707033
0.18,0.06523219876381424,0.06524606354637719,-1.386478256294732e-05,0.9999514296474407,0.2820685578404016,1.1570764489111012,0.3641249416145904,-0.39673408301391266,-1.1244533915466093
0.185,0.06714076404539848,0.0671547475897949,-1.3983544396412029e-05,0.9999511343990435,0.2851662007245571,1.1577083828080261,0.3601053785960885,-0.39366874236803384,-1.124130982534573
0.19,0.06905748735543193,0.06907157993386014,-1.4092578428201441e-05,0.9999508484918156,0.28831384410433486,1.1583469962172528,0.35611285380443597,-0.39063452381164177,-1.1238111788690266
0.195,0.07098262074062589,0.07099681316647555,-1.4192425849657297e-05,0.9999505716799785,0.29150985114624683,1.1589923862868172,0.3521503912172432,-0.38763457707454524,-1.1234939514034934
0.2,0.07291641899800828,0.0729307026119752,-1.4283613966922794e-05,0.9999503037153334,0.2947526311306009,1.1596446519449422,0.3482207192440934,-0.3846717577006271,-1.1231792714034676
0.20500000000000002,0.07485913976849745,0.07487350642326973,-1.436665477227983e-05,0.9999500443485182,0.2980406395130212,1.1603038939391228,0.3443262865274642,-0.381748642896237,-1.1228671105393981
0.21000000000000002,0.076811043631831,0.07682548567573644,-1.444204390543824e-05,0.9999497933301171,0.3013723777927316,1.1609702148762147,0.34046927781299346,-0.37886754744846823,-1.1225574408798584
0.21500000000000002,0.07877239420307314,0.07878690446291436,-1.4510259841227224e-05,0.999949550411656,0.30474639321057223,1.1616437192635485,0.3366516297302369,-0.376030539554568,-1.1222502348848065
0.22000000000000003,0.08074345823067319,0.08075802999390724,-1.4571763234050294e-05,0.9999493153464704,0.3081612782981907,1.1623245135510893,0.3328750463505664,-0.37323945642916756,-1.1219454653990173
0.22500000000000003,0.08272450569626044,0.0827391326929172,-1.4626996656760816e-05,0.9999490878904634,0.3116156702982543,1.1630127061746922,0.3291410144119904,-0.37049591957917366,-1.121643105645615
0.22999999999999998,0.08471580991624306,0.08473048630055403,-1.4676384310977064e-05,0.9999488678027633,0.31510825047398905,1.163708407600454,0.32545081812160814,-0.3678013496571352,-1.121343129219738
0.235,0.086717647645288,0.08673236797729444,-1.4720332006445958e-05,0.9999486548462895,0.31863774332480954,1.1644117303702397,0.3218055534651603,-0.36515698082254283,-1.1210455100823342
0.24,0.08873029918178421,0.08874505840906277,-1.4759227278560163e-05,0.9999484487882254,0.32220291572331233,1.165122789148366,0.318206141969544,-0.3625638745570383,-1.1207502225540762
0.245,0.09075404847539881,0.09076884191496504,-1.4793439566229694e-05,0.9999482494004184,0.32580257598748885,1.1658417007695117,0.3146533438787215,-0.3600229328939908,-1.120457241309382
0.25,0.09278918323681905,0.09280400655736187,-1.4823320542825535e-05,0.9999480564597069,0.3294355729006387,1.166568584287885,0.311147770715904,-0.3575349110354054,-1.1201665413705673


==> anc/data/minimal_connected_holonomy_summary.csv <==
Delta_A,Delta_B,rho_A,rho_B,mesh,phi_connected_g0,K_fit,quadratic_coefficient,cubic_coefficient,max_abs_cubic_fit_residual,K_fit_covariant,quadratic_coefficient_covariant,cubic_coefficient_covariant,max_abs_covariant_cubic_fit_residual,K_stationary_perturbation,K_mixed_curvature_integral,max_abs_wilson_covariant_error,minimum_gap_over_scan,minimum_adjacent_overlap_over_scan,factorized_branch_additivity_residual,local_frame_invariance_residual,Xi_g_0.01,phi_over_linear_g_0.01,Xi_g_0.05,phi_over_linear_g_0.05,Xi_g_0.10,phi_over_linear_g_0.10,Xi_g_0.30,phi_over_linear_g_0.30,Xi_g_0.50,phi_over_linear_g_0.50
1.0,1.4,0.45,0.35,320,-6.661338147750939e-16,0.3533086522579393,-1.113553693699032e-13,0.27689252703408807,4.0141280948507996e-08,0.3534284386882285,1.4205303600078878e-13,0.274987351409574,5.0614418115046966e-08,0.3534302719591653,0.3534302719591655,1.4823320542825535e-05,0.21988517954248107,0.9999480564597069,8.881784197001252e-16,2.220446049250313e-16,1.0001549093064241,1.0000774520207765,1.0038767475908577,1.0019391532391468,1.0155596679988144,1.0077924621657368,1.1452571898825403,1.073742189462839,1.4350967312878946,1.2278051862024058


==> anc/data/noncovariant_three_body_scan.csv <==
mode,scale,phi_ABC_lifted,minimum_gap,minimum_adjacent_overlap
pairwise_chain,-0.06,0.0027090685838118134,0.1487802484439893,0.9999789064812717
pairwise_chain,-0.04,0.0012037901053760791,0.15717084425295735,0.9999791903782355
pairwise_chain,-0.02,0.00030091146866428886,0.16562683640846743,0.9999794697943452
pairwise_chain,-0.01,7.522561352502066e-05,0.16987543539306715,0.999979607839003
pairwise_chain,-0.0075,4.2314222740813534e-05,0.17093947586350322,0.9999796421780583
pairwise_chain,-0.004,1.2035997202453075e-05,0.17243032565397698,0.9999796901374673
pairwise_chain,-0.002,3.0089956957191077e-06,0.17328284535691219,0.9999797174825663
pairwise_chain,-0.001,7.522486997757483e-07,0.17370926613713955,0.9999797311386992
pairwise_chain,0.0,0.0,0.17413579250271516,0.9999797447838967
pairwise_chain,0.001,7.522487051048188e-07,0.17370926613714,0.9999797311386995
pairwise_chain,0.002,3.008995696607286e-06,0.17328284535691285,0.9999797174825662
pairwise_chain,0.004,1.2035997203341253e-05,0.17243032565397787,0.9999796901374671
pairwise_chain,0.0075,4.231422273903718e-05,0.17093947586350344,0.9999796421780586
pairwise_chain,0.01,7.522561353212609e-05,0.16987543539306804,0.9999796078390027
pairwise_chain,0.02,0.00030091146866828566,0.16562683640846743,0.999979469794345
pairwise_chain,0.04,0.0012037901053814082,0.15717084425295846,0.999979190378236
pairwise_chain,0.06,0.0027090685838127015,0.14878024844399063,0.999978906481272
direct_three_body,-0.06,0.15162624428591887,0.17416962857480223,0.9999795132110382
direct_three_body,-0.04,0.10109045277684459,0.17415084220043386,0.9999795906071077
direct_three_body,-0.02,0.05054899451316075,0.1741395577957665,0.9999796677987973
direct_three_body,-0.01,0.025275556361367357,0.17413673418526954,0.9999797063173063
direct_three_body,-0.0075,0.018956875011041152,0.1741363222497183,0.9999797159388322
direct_three_body,-0.004,0.010110491735948912,0.17413594320645132,0.9999797294035082
direct_three_body,-0.002,0.005055291984589871,0.1741358301815279,0.9999797370947452
direct_three_body,-0.001,0.0025276576388097993,0.17413580192277767,0.9999797409395815
direct_three_body,0.0,0.0,0.17413579250271516,0.9999797447838967
direct_three_body,0.001,-0.002527681166575313,0.17413580192349776,0.9999797385746971
direct_three_body,0.002,-0.005055386095722092,0.1741358301872875,0.9999797323615421
direct_three_body,0.004,-0.010110868181068433,0.17413594325253023,0.999979719923364
direct_three_body,0.0075,-0.0189581984575673,0.17413632255346068,0.9999796981184821
direct_three_body,0.01,-0.025277909168071044,0.17413673490524983,0.9999796825139039
direct_three_body,0.02,-0.05055840609280082,0.1741395635555658,0.9999796198484503
direct_three_body,0.04,-0.10112810474034895,0.1741508882773386,0.9999794933318074
direct_three_body,0.06,-0.15171098237233904,0.17416978407600103,0.9999793652354629


==> anc/data/noncovariant_three_body_summary.json <==
{
  "mesh": 480,
  "loop_is_common_rotation_covariant": false,
  "factorized_residual": 8.881784197001252e-16,
  "maximum_single_edge_character": 8.43769498715119e-15,
  "chain_fit": {
    "linear": 1.280461773180103e-13,
    "quadratic": 0.7522486271579016,
    "cubic": -3.3921618761939845e-11,
    "quartic": 0.07511775643753221,
    "maximum_fit_residual": 1.0381945953971683e-12
  },
  "direct_fit": {
    "linear": -2.5276693652027227,
    "quadratic": -0.011763886534936444,
    "cubic": -0.03912696134461216,
    "quartic": -0.0014700373783955954,
    "maximum_fit_residual": 2.4962407141337906e-11
  },
  "chain_elasticity_at_1e-3": 2.000000223447066,
  "direct_elasticity_at_1e-3": 1.0000046856083584,
  "minimum_gap": 0.1487802484439893,
  "minimum_adjacent_overlap": 0.9999789064812717
}


==> anc/data/partition_factorization_summary.json <==
{
  "partition_dimension_cases_passed": 5,
  "partition_dimension_cases_total": 5,
  "ordered_partition_pairs_tested": 3204,
  "finest_partition_recovery_pass": true,
  "join_nonhomomorphism_counterexample_found": true,
  "generic_saturation_cases_passed": 6,
  "generic_saturation_cases_total": 6,
  "continuous_random_models_tested": 144,
  "directional_cancellation_pass": true,
  "symmetry_zero_pass": true,
  "gap_domain_points_passed": 15,
  "gap_domain_points_total": 15,
  "partition_factorization_validation_pass": true
}


==> anc/data/partition_join_counterexample.json <==
{
  "dims": "2x2x2",
  "P": "0|12",
  "Q": "01|2",
  "P_meet_Q": "0|1|2",
  "P_join_Q": "012",
  "witness_support": "02",
  "crosses_P": true,
  "crosses_Q": true,
  "crosses_join": false,
  "interpretation": "factorization strata form a meet-semilattice embedding, not a full lattice homomorphism"
}


==> anc/data/partition_lattice_checks.csv <==
dims,partitions,ordered_partition_pairs,meet_union_identity_errors,refinement_order_errors,join_homomorphism_failures,meet_semilattice_pass
2x2x2,5,25,0,0,6,True
2x3x2,5,25,0,0,6,True
2x2x2x2,15,225,0,0,114,True
2x3x2x2,15,225,0,0,114,True
2x2x2x2x2,52,2704,0,0,1930,True


==> anc/data/radial_parity_symmetry_scan.csv <==
scale,weight_ab,weight_bc,phi_plus,phi_minus,character_odd_part,maximum_branch_complement_residual,minimum_gap,minimum_adjacent_overlap,case
0.004,1.0,1.0,1.1980612661055545e-05,1.1980612660167367e-05,8.881784197001252e-16,8.43769498715119e-15,0.20883446209771162,0.999938358334684,common_rotation
0.013,1.0,1.0,0.00012654710150883375,0.0001265471015061692,2.6645352591003757e-15,9.325873406851315e-15,0.20500615575536862,0.9999380290646785,common_rotation
0.037,1.0,1.0,0.001025225865765922,0.0010252258657654778,4.440892098500626e-16,7.993605777301127e-15,0.19483468752547717,0.9999371421206813,common_rotation
0.004,1.0,1.0,1.203405250249645e-05,1.2034052498499648e-05,3.9968028886505635e-15,8.881784197001252e-15,0.17243186084133955,0.9999187763331865,specified_noncovariant
0.013,1.0,1.0,0.00012711162263379094,0.00012711162263023823,3.552713678800501e-15,1.021405182655144e-14,0.16860080400858424,0.9999182821014115,specified_noncovariant
0.037,1.0,1.0,0.0010298028148052474,0.001029802814798586,6.661338147750939e-15,8.881784197001252e-15,0.15843563161827312,0.99991694664884,specified_noncovariant
0.004,1.2552590978263487,0.9005792104120147,1.4621934902869782e-06,1.4621934925074243e-06,2.220446049250313e-15,3.375077994860476e-14,1.0750579360829189,0.9999743559155244,random_noncovariant_seed_31415
0.013,1.2552590978263487,0.9005792104120147,1.5444044833667903e-05,1.5444044838552884e-05,4.884981308350689e-15,3.68594044175552e-14,1.0700428820440528,0.9999741510926591,random_noncovariant_seed_31415
0.037,1.2552590978263487,0.9005792104120147,0.0001250820641369721,0.00012508206414363343,6.661338147750939e-15,3.730349362740526e-14,1.0566912507629649,0.9999735935332161,random_noncovariant_seed_31415
0.004,0.776865726990019,0.586318256575527,5.929680049199249e-07,5.929680004790328e-07,4.440892098500626e-15,2.7533531010703882e-14,1.1012216376126758,0.9999823705099884,random_noncovariant_seed_27182
0.013,0.776865726990019,0.586318256575527,6.263206744350214e-06,6.263206736356608e-06,7.993605777301127e-15,2.6645352591003757e-14,1.0980478520180776,0.9999822819185583,random_noncovariant_seed_27182
0.037,0.776865726990019,0.586318256575527,5.0734523670215026e-05,5.073452367421183e-05,3.9968028886505635e-15,2.6201263381153694e-14,1.0895900146905788,0.9999820424727619,random_noncovariant_seed_27182
0.004,0.7949741427738818,1.0365817938620931,9.466270296520918e-07,9.466270274316457e-07,2.220446049250313e-15,3.552713678800501e-14,0.9938809384230822,0.9999741071009618,random_noncovariant_seed_16180
0.013,0.7949741427738818,1.0365817938620931,9.998743992767345e-06,9.998743992767345e-06,0.0,3.5083047578154947e-14,0.9906879281780121,0.9999739536628436,random_noncovariant_seed_16180
0.037,0.7949741427738818,1.0365817938620931,8.099544345752108e-05,8.099544345707699e-05,4.440892098500626e-16,3.1530333899354446e-14,0.982181951521178,0.9999735382669008,random_noncovariant_seed_16180
0.004,1.1938560768829536,1.1978591878709854,1.949224948560868e-06,1.949224952557671e-06,3.9968028886505635e-15,4.3520742565306136e-14,1.0390424725873695,0.9999762669064426,random_noncovariant_seed_14142
0.013,1.1938560768829536,1.1978591878709854,2.058850670438872e-05,2.0588506713270505e-05,8.881784197001252e-15,4.39648317751562e-14,1.034285499301249,0.9999760576304711,random_noncovariant_seed_14142
0.037,1.1938560768829536,1.1978591878709854,0.00016676743378774006,0.00016676743379351322,5.773159728050814e-15,4.3076653355456074e-14,1.0216211895682816,0.9999754869799575,random_noncovariant_seed_14142


==> anc/data/radial_parity_symmetry_validation.json <==
{
  "summary": {
    "antiunitary": "Theta=(i sigma_y K)^{tensor 3}",
    "pair_identity": "Theta H_chain(theta,s) Theta^-1 = -H_chain(theta,-s)",
    "branch_identity": "gamma_complement(-s) = -gamma(s) modulo 2pi",
    "character_identity": "Phi_ABC(-s) = Phi_ABC(s)",
    "loop_cases": 6,
    "random_noncovariant_cases": 4,
    "maximum_pair_matrix_residual": 0.0,
    "maximum_direct_matrix_residual": 0.0,
    "maximum_branch_complement_residual": 4.39648317751562e-14,
    "maximum_character_odd_part": 8.881784197001252e-15,
    "minimum_gap": 0.15843563161827312,
    "minimum_adjacent_overlap": 0.99991694664884,
    "direct_zzz_radial_evenness_violation_at_0p03": 0.15161421351712345,
    "pass": true
  },
  "cases": [
    {
      "case": "common_rotation",
      "maximum_pair_matrix_residual": 0.0,
      "maximum_direct_matrix_residual": 0.0,
      "maximum_branch_complement_residual": 9.325873406851315e-15,
      "maximum_character_odd_part": 2.6645352591003757e-15
    },
    {
      "case": "specified_noncovariant",
      "maximum_pair_matrix_residual": 0.0,
      "maximum_direct_matrix_residual": 0.0,
      "maximum_branch_complement_residual": 1.021405182655144e-14,
      "maximum_character_odd_part": 6.661338147750939e-15
    },
    {
      "case": "random_noncovariant_seed_31415",
      "maximum_pair_matrix_residual": 0.0,
      "maximum_direct_matrix_residual": 0.0,
      "maximum_branch_complement_residual": 3.730349362740526e-14,
      "maximum_character_odd_part": 6.661338147750939e-15
    },
    {
      "case": "random_noncovariant_seed_27182",
      "maximum_pair_matrix_residual": 0.0,
      "maximum_direct_matrix_residual": 0.0,
      "maximum_branch_complement_residual": 2.7533531010703882e-14,
      "maximum_character_odd_part": 7.993605777301127e-15
    },
    {
      "case": "random_noncovariant_seed_16180",
      "maximum_pair_matrix_residual": 0.0,
      "maximum_direct_matrix_residual": 0.0,
      "maximum_branch_complement_residual": 3.552713678800501e-14,
      "maximum_character_odd_part": 2.220446049250313e-15
    },
    {
      "case": "random_noncovariant_seed_14142",
      "maximum_pair_matrix_residual": 0.0,
      "maximum_direct_matrix_residual": 0.0,
      "maximum_branch_complement_residual": 4.39648317751562e-14,
      "maximum_character_odd_part": 8.881784197001252e-15
    }
  ]
}


==> anc/data/random_hypergraph_checks.json <==
{
  "samples": 5000,
  "vertices_range": [
    3,
    9
  ],
  "maximum_edges": 12,
  "minimum_abs_analytic_coefficient": 0.02379994434537722,
  "pass": true
}


==> anc/data/relative_framework_validation.json <==
{
  "seed": 20260816,
  "logical_projector_algebra_checks": 13600,
  "logical_character_evaluation_checks": 1040,
  "interaction_mobius_components_checked": 7440,
  "invalid_components_verified_zero": 2896,
  "factorization_partitions_checked": 74,
  "relative_cover_cost_checks": 2800,
  "singleton_partition_recovery_checks": 1680,
  "projected_connected_covers_examined": 20511,
  "rooted_tree_sharpness_checks": 20998,
  "duplicate_projected_support_checks": 5526,
  "microscopic_support_caveat": {
    "partition": [
      [
        0,
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    "physical_edges": [
      [
        0,
        2
      ],
      [
        1,
        3
      ]
    ],
    "physical_edges_intersect": false,
    "projected_edges": [
      [
        0,
        1
      ],
      [
        0,
        2
      ]
    ],
    "projected_edges_intersect": true,
    "conclusion": "block-level adjacency need not provide a shared microscopic site; microscopic-support sharpness needs an additional within-block port-routing lemma"
  },
  "status": "PASS_WITH_MICROSCOPIC_SUPPORT_QUALIFICATION"
}


==> anc/data/representative_witnesses.json <==
{
  "direct_three_body": {
    "certificate": {
      "edges": [
        [
          0,
          1,
          2
        ]
      ],
      "support": [
        0,
        1,
        2
      ],
      "root": 0,
      "parent": {
        "0": null
      },
      "children": {
        "0": []
      },
      "subtree_sizes": {
        "0": 1
      },
      "linear_extensions": 1,
      "logical_assignment": [
        [
          0,
          1,
          2
        ]
      ],
      "counter_location": {
        "0": 0
      },
      "counter_weights": [
        1
      ],
      "readout_counter": 0,
      "analytic_coefficient": -6.283185307179586
    },
    "numerical_result": {
      "scales": [
        0.003,
        0.004053200254805316,
        0.005476144101851284,
        0.007398636222991414,
        0.009996051408080197,
        0.013505332704759225,
        0.01824660598672021,
        0.024652382678235496,
        0.03330701458432739,
        0.045
      ],
      "connected_fourier_phases": [
        -0.018849216638692656,
        -0.025466171563244044,
        -0.034405564703866354,
        -0.046481913864990565,
        -0.06279449560763228,
        -0.08482557030885207,
        -0.11457054210595552,
        -0.15470755883911136,
        -0.2088113646919969,
        -0.28160513822097927
      ],
      "fitted_order": 0.999783159780731,
      "fitted_leading_coefficient": -6.283185272054338,
      "analytic_leading_coefficient": -6.283185307179586,
      "relative_coefficient_error": 5.590356924130843e-09,
      "minimum_gap": 1.0000179998380028,
      "minimum_reference_overlap": 0.9989931027898112,
      "pass": true
    }
  },
  "three_site_chain": {
    "certificate": {
      "edges": [
        [
          0,
          1
        ],
        [
          1,
          2
        ]
      ],
      "support": [
        0,
        1,
        2
      ],
      "root": 0,
      "parent": {
        "0": null,
        "1": 0
      },
      "children": {
        "0": [
          1
        ],
        "1": []
      },
      "subtree_sizes": {
        "1": 1,
        "0": 2
      },
      "linear_extensions": 1,
      "logical_assignment": [
        [
          0,
          1
        ],
        [
          2
        ]
      ],
      "counter_location": {
        "0": 1,
        "1": 0
      },
      "counter_weights": [
        1,
        2
      ],
      "readout_counter": 1,
      "analytic_coefficient": 3.141592653589793
    },
    "numerical_result": {
      "scales": [
        0.003,
        0.004053200254805316,
        0.005476144101851284,
        0.007398636222991414,
        0.009996051408080197,
        0.013505332704759225,
        0.01824660598672021,
        0.024652382678235496,
        0.03330701458432739,
        0.045
      ],
      "connected_fourier_phases": [
        2.8273952185076112e-05,
        5.1610170436866554e-05,
        9.420632743761814e-05,
        0.0001719560909523299,
        0.00031386417610579365,
        0.0005728509691276251,
        0.0010454355133249216,
        0.001907532856434635,
        0.0034793608504930518,
        0.00634247282699163
      ],
      "fitted_order": 1.9998373441083164,
      "fitted_leading_coefficient": 3.141592644255832,
      "analytic_leading_coefficient": 3.141592653589793,
      "relative_coefficient_error": 2.971092114337452e-09,
      "minimum_gap": 1.000008999919001,
      "minimum_reference_overlap": 0.9989905639829673,
      "pass": true
    }
  },
  "mediated_end_pair": {
    "certificate": {
      "edges": [
        [
          0,
          1
        ],
        [
          1,
          2
        ]
      ],
      "support": [
        0,
        2
      ],
      "root": 0,
      "parent": {
        "0": null,
        "1": 0
      },
      "children": {
        "0": [
          1
        ],
        "1": []
      },
      "subtree_sizes": {
        "1": 1,
        "0": 2
      },
      "linear_extensions": 1,
      "logical_assignment": [
        [
          0
        ],
        [
          2
        ]
      ],
      "counter_location": {
        "0": 1,
        "1": 0
      },
      "counter_weights": [
        1,
        2
      ],
      "readout_counter": 1,
      "analytic_coefficient": 3.141592653589793
    },
    "numerical_result": {
      "scales": [
        0.003,
        0.004053200254805316,
        0.005476144101851284,
        0.007398636222991414,
        0.009996051408080197,
        0.013505332704759225,
        0.01824660598672021,
        0.024652382678235496,
        0.03330701458432739,
        0.045
      ],
      "connected_fourier_phases": [
        2.8273952185076112e-05,
        5.1610170436866554e-05,
        9.420632743761814e-05,
        0.0001719560909523299,
        0.00031386417610579365,
        0.0005728509691276251,
        0.0010454355133249216,
        0.001907532856434635,
        0.0034793608504930518,
        0.00634247282699163
      ],
      "fitted_order": 1.9998373441083164,
      "fitted_leading_coefficient": 3.141592644255832,
      "analytic_leading_coefficient": 3.141592653589793,
      "relative_coefficient_error": 2.971092114337452e-09,
      "minimum_gap": 1.000008999919001,
      "minimum_reference_overlap": 0.9989905639829673,
      "pass": true
    }
  },
  "four_site_chain": {
    "certificate": {
      "edges": [
        [
          0,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          3
        ]
      ],
      "support": [
        0,
        1,
        2,
        3
      ],
      "root": 0,
      "parent": {
        "0": null,
        "1": 0,
        "2": 1
      },
      "children": {
        "0": [
          1
        ],
        "1": [
          2
        ],
        "2": []
      },
      "subtree_sizes": {
        "2": 1,
        "1": 2,
        "0": 3
      },
      "linear_extensions": 1,
      "logical_assignment": [
        [
          0,
          1
        ],
        [
          2
        ],
        [
          3
        ]
      ],
      "counter_location": {
        "0": 1,
        "1": 2,
        "2": 0
      },
      "counter_weights": [
        2,
        1,
        3
      ],
      "readout_counter": 2,
      "analytic_coefficient": -1.0471975511965976
    },
    "numerical_result": {
      "scales": [
        0.003,
        0.004053200254805316,
        0.005476144101851284,
        0.007398636222991414,
        0.009996051408080197,
        0.013505332704759225,
        0.01824660598672021,
        0.024652382678235496,
        0.03330701458432739,
        0.045
      ],
      "connected_fourier_phases": [
        -2.827399425697763e-08,
        -6.972897637069764e-08,
        -1.7196333423896704e-07,
        -4.2408405698246554e-07,
        -1.0458182304606822e-06,
        -2.578926046492569e-06,
        -6.3589028780342005e-06,
        -1.5676665019670466e-05,
        -3.8636188354645995e-05,
        -9.51692441422125e-05
      ],
      "fitted_order": 2.999855427338232,
      "fitted_leading_coefficient": -1.0471975463686611,
      "analytic_leading_coefficient": -1.0471975511965976,
      "relative_coefficient_error": 4.610339748709775e-09,
      "minimum_gap": 1.0000089998785011,
      "minimum_reference_overlap": 0.9989905628383702,
      "pass": true
    }
  },
  "four_site_star": {
    "certificate": {
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ]
      ],
      "support": [
        0,
        1,
        2,
        3
      ],
      "root": 0,
      "parent": {
        "0": null,
        "1": 0,
        "2": 0
      },
      "children": {
        "0": [
          1,
          2
        ],
        "1": [],
        "2": []
      },
      "subtree_sizes": {
        "1": 1,
        "2": 1,
        "0": 3
      },
      "linear_extensions": 2,
      "logical_assignment": [
        [
          0,
          1
        ],
        [
          2
        ],
        [
          3
        ]
      ],
      "counter_location": {
        "0": 0,
        "1": 0,
        "2": 0
      },
      "counter_weights": [
        1,
        1,
        3
      ],
      "readout_counter": 2,
      "analytic_coefficient": -2.0943951023931953
    },
    "numerical_result": {
      "scales": [
        0.003,
        0.004053200254805316,
        0.005476144101851284,
        0.007398636222991414,
        0.009996051408080197,
        0.013505332704759225,
        0.01824660598672021,
        0.024652382678235496,
        0.03330701458432739,
        0.045
      ],
      "connected_fourier_phases": [
        -5.6546716864502855e-08,
        -1.3945222554490044e-07,
        -3.4390088732294544e-07,
        -8.480520659048807e-07,
        -2.0911141593860094e-06,
        -5.155501790587991e-06,
        -1.270723327406742e-05,
        -3.130580117471915e-05,
        -7.705895362009052e-05,
        -0.00018938212487551453
      ],
      "fitted_order": 2.999584393951228,
      "fitted_leading_coefficient": -2.094394999403232,
      "analytic_leading_coefficient": -2.0943951023931953,
      "relative_coefficient_error": 4.917408520801458e-08,
      "minimum_gap": 1.0000179997570051,
      "minimum_reference_overlap": 0.9979872148925767,
      "pass": true
    }
  },
  "loose_hypergraph": {
    "certificate": {
      "edges": [
        [
          0,
          1,
          2
        ],
        [
          2,
          3,
          4
        ],
        [
          4,
          5
        ]
      ],
      "support": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "root": 0,
      "parent": {
        "0": null,
        "1": 0,
        "2": 1
      },
      "children": {
        "0": [
          1
        ],
        "1": [
          2
        ],
        "2": []
      },
      "subtree_sizes": {
        "2": 1,
        "1": 2,
        "0": 3
      },
      "linear_extensions": 1,
      "logical_assignment": [
        [
          0,
          1,
          2
        ],
        [
          3,
          4
        ],
        [
          5
        ]
      ],
      "counter_location": {
        "0": 2,
        "1": 4,
        "2": 0
      },
      "counter_weights": [
        2,
        1,
        3
      ],
      "readout_counter": 2,
      "analytic_coefficient": -1.0471975511965976
    },
    "numerical_result": {
      "scales": [
        0.003,
        0.004053200254805316,
        0.005476144101851284,
        0.007398636222991414,
        0.009996051408080197,
        0.013505332704759225,
        0.01824660598672021,
        0.024652382678235496,
        0.03330701458432739,
        0.045
      ],
      "connected_fourier_phases": [
        -2.827399425697763e-08,
        -6.972897637069764e-08,
        -1.7196333423896704e-07,
        -4.2408405698246554e-07,
        -1.0458182304606822e-06,
        -2.578926046492569e-06,
        -6.3589028780342005e-06,
        -1.5676665019670466e-05,
        -3.8636188354645995e-05,
        -9.51692441422125e-05
      ],
      "fitted_order": 2.999855427338232,
      "fitted_leading_coefficient": -1.0471975463686611,
      "analytic_leading_coefficient": -1.0471975511965976,
      "relative_coefficient_error": 4.610339748709775e-09,
      "minimum_gap": 1.0000089998785011,
      "minimum_reference_overlap": 0.9989905628383702,
      "pass": true
    }
  },
  "branched_hypergraph": {
    "certificate": {
      "edges": [
        [
          0,
          1
        ],
        [
          1,
          2,
          3
        ],
        [
          1,
          4
        ],
        [
          3,
          5
        ]
      ],
      "support": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "root": 0,
      "parent": {
        "0": null,
        "1": 0,
        "2": 0,
        "3": 1
      },
      "children": {
        "0": [
          1,
          2
        ],
        "1": [
          3
        ],
        "2": [],
        "3": []
      },
      "subtree_sizes": {
        "3": 1,
        "1": 2,
        "2": 1,
        "0": 4
      },
      "linear_extensions": 3,
      "logical_assignment": [
        [
          0,
          1
        ],
        [
          2,
          3
        ],
        [
          4
        ],
        [
          5
        ]
      ],
      "counter_location": {
        "0": 1,
        "1": 1,
        "2": 3,
        "3": 0
      },
      "counter_weights": [
        2,
        1,
        1,
        4
      ],
      "readout_counter": 3,
      "analytic_coefficient": 0.7853981633974483
    },
    "numerical_result": {
      "scales": [
        0.008,
        0.010180229024735782,
        0.012954632874509103,
        0.01648514119923423,
        0.020977814114163988,
        0.026694869015065514,
        0.03396998504483622,
        0.04322777846541025,
        0.055008585626052216,
        0.07
      ],
      "connected_fourier_phases": [
        3.216287680629648e-09,
        8.432693432425253e-09,
        2.2107588426578673e-08,
        5.7950541032525393e-08,
        1.5187220270274082e-07,
        3.978733822407321e-07,
        1.0417469783474687e-06,
        2.7250674712320233e-06,
        7.1177697857915945e-06,
        1.854680375390494e-05
      ],
      "fitted_order": 3.998237536579222,
      "fitted_leading_coefficient": 0.7853974599952812,
      "analytic_leading_coefficient": 0.7853981633974483,
      "relative_coefficient_error": 8.955994549636574e-07,
      "minimum_gap": 1.0000639959042623,
      "minimum_reference_overlap": 0.9951562398881871,
      "pass": true
    }
  },
  "five_edge_tree": {
    "certificate": {
      "edges": [
        [
          0,
          1
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "support": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "root": 0,
      "parent": {
        "0": null,
        "1": 0,
        "2": 0,
        "3": 2,
        "4": 2
      },
      "children": {
        "0": [
          1,
          2
        ],
        "1": [],
        "2": [
          3,
          4
        ],
        "3": [],
        "4": []
      },
      "subtree_sizes": {
        "1": 1,
        "3": 1,
        "4": 1,
        "2": 3,
        "0": 5
      },
      "linear_extensions": 8,
      "logical_assignment": [
        [
          0,
          1
        ],
        [
          2
        ],
        [
          3
        ],
        [
          4
        ],
        [
          5
        ]
      ],
      "counter_location": {
        "0": 1,
        "1": 1,
        "2": 3,
        "3": 3,
        "4": 0
      },
      "counter_weights": [
        1,
        3,
        1,
        1,
        5
      ],
      "readout_counter": 4,
      "analytic_coefficient": -0.41887902047863906
    },
    "numerical_result": {
      "scales": [
        0.018,
        0.021778100846511248,
        0.026349204248934114,
        0.03187975707547833,
        0.038571142475113764,
        0.0466670128104545,
        0.056462161732861706,
        0.06831325845723837,
        0.08265183510197362,
        0.1
      ],
      "connected_fourier_phases": [
        -7.9002021591279e-10,
        -2.0464377414874946e-09,
        -5.29888971589898e-09,
        -1.3712489588257881e-08,
        -3.5454865543460556e-08,
        -9.15573218351895e-08,
        -2.3600495224762597e-07,
        -6.067414626276246e-07,
        -1.5539251361218476e-06,
        -3.9579965152025665e-06
      ],
      "fitted_order": 4.989097754921315,
      "fitted_leading_coefficient": -0.4188619346586725,
      "analytic_leading_coefficient": -0.41887902047863906,
      "relative_coefficient_error": 4.0789390566859824e-05,
      "minimum_gap": 1.0006476853268362,
      "minimum_reference_overlap": 0.985470412759826,
      "pass": true
    }
  }
}


==> anc/data/selection_theory_extension_validation.json <==
{
  "boolean_graded_selection": {
    "conclusion": "connected covers are not upward closed; an ordinary monomial ideal over-approximates the exact active-set selection space",
    "invalid_disconnected_superset": [
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    "pass": true,
    "support": [
      0,
      2
    ],
    "valid_active_set": [
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ]
  },
  "faithful_spectator": {
    "finite_difference_convergence": [
      {
        "h": 0.002,
        "relative_cosine_scaling_error": 1.5135483166864619e-06
      },
      {
        "h": 0.001,
        "relative_cosine_scaling_error": 3.783460007875141e-07
      },
      {
        "h": 0.0005,
        "relative_cosine_scaling_error": 9.422982965343349e-08
      },
      {
        "h": 0.00025,
        "relative_cosine_scaling_error": 2.6367152755617574e-08
      }
    ],
    "interpretation": "the square-free connected coefficient is multiplied by cos(theta), while the padded block is dynamically active for theta != 0",
    "maximum_relative_cosine_scaling_error": 4.6699793741365825e-07,
    "model": "two-edge cover {A,B,D}-{B,C} with an edge-specific spectator on D",
    "pass": true,
    "rows": [
      {
        "coefficient_ratio": 1.0,
        "expected_cosine_ratio": 1.0,
        "mixed_coefficient": 12.566360009853067,
        "relative_ratio_error": 0.0,
        "single_edge_character_max": 1.3322676295501878e-15,
        "spectator_commutator_norm": 0.0,
        "spectator_offdiagonal_amplitude": 0.0,
        "theta": 0.0
      },
      {
        "coefficient_ratio": 0.9800666218990364,
        "expected_cosine_ratio": 0.9800665778412416,
        "mixed_coefficient": 12.315870004423838,
        "relative_ratio_error": 4.4953879401596893e-08,
        "single_edge_character_max": 0.0,
        "spectator_commutator_norm": 0.19866933079506122,
        "spectator_offdiagonal_amplitude": 0.19866933079506122,
        "theta": 0.2
      },
      {
        "coefficient_ratio": 0.9004472941747003,
        "expected_cosine_ratio": 0.9004471023526769,
        "mixed_coefficient": 11.315344868497354,
        "relative_ratio_error": 2.1302975252554082e-07,
        "single_edge_character_max": 0.0,
        "spectator_commutator_norm": 0.43496553411123023,
        "spectator_offdiagonal_amplitude": 0.43496553411123023,
        "theta": 0.45
      },
      {
        "coefficient_ratio": 0.7648425444642124,
        "expected_cosine_ratio": 0.7648421872844885,
        "mixed_coefficient": 9.611286764589345,
        "relative_ratio_error": 4.6699793741365825e-07,
        "single_edge_character_max": 0.0,
        "spectator_commutator_norm": 0.644217687237691,
        "spectator_offdiagonal_amplitude": 0.644217687237691,
        "theta": 0.7
      }
    ]
  },
  "graph_inverse_theorem": {
    "graphs_checked": 33866,
    "pass": true,
    "per_vertex_count": {
      "2": 2,
      "3": 8,
      "4": 64,
      "5": 1024,
      "6": 32768
    },
    "recovery_rule": "{u,v} is an edge iff saturated pair order equals one",
    "unique_distance_profiles": 33866
  },
  "hypergraph_inverse_theorem": {
    "distinct_maximal_edge_clutters": 114,
    "nested_edge_counterexample": {
      "maximal_only": [
        [
          0,
          1,
          2
        ]
      ],
      "same_complete_tau_profile": true,
      "with_nested_edge": [
        [
          0,
          1
        ],
        [
          0,
          1,
          2
        ]
      ]
    },
    "parallel_label_limitation": "duplicate labelled hyperedges have the same scalar cover-cost profile",
    "pass": true,
    "sperner_hypergraphs_checked": 114,
    "unlabelled_hypergraphs_checked": 2048,
    "vertices": 4
  },
  "simultaneous_layer_construction": {
    "allowed_support_active_set_pairs": 216,
    "certificate": "every target coefficient polynomial contains its own nonzero monomial in algebraically independent layer weights",
    "finite_layer_tensor_product": true,
    "labelled_edges": 5,
    "pass": true,
    "repeated_projected_supports": true,
    "unique_designated_layer_monomials": 216,
    "vertices": 4
  },
  "status": "PASS"
}


==> anc/data/symmetry_zero.json <==
{
  "max_abs_connected_phase": 2.55351295663786e-15,
  "max_individual_branch_phase": 0.872952938996985,
  "minimum_gap": 0.626696756953117,
  "reason": "the connected edge commutes pointwise with H0 and changes eigenvalues but not eigenvectors",
  "pass": true
}


==> anc/data/universal_witness_summary.json <==
{
  "exhaustive_connected_graphs_checked": 27475,
  "exhaustive_graph_dimension_cases": 5,
  "random_connected_hypergraphs_checked": 5000,
  "numerical_hamiltonian_cases_passed": 8,
  "numerical_hamiltonian_cases_total": 8,
  "universal_witness_validation_pass": true
}


==> anc/validation_generic_mechanism_identifiability/MECHANISM_IDENTIFIABILITY_NOTES.md <==
# Numerical notes: response-minimal recovery and generic mechanism bridge

## 1. Exhaustive finite combinatorial correspondence

The enumeration directly compared inclusion-minimal nonzero square-free response
supports with inclusion-minimal connected covers, and independently compared
lowest-order response supports with minimum-cardinality covers.

- all 2,048 hypergraphs on four vertices;
- 22,528 target-support cases;
- 1,700,809 allowed support--active-set pairs;
- all 64 subdictionaries of a six-coordinate labelled test family with repeated and nested supports;
- 3,951 labelled allowed pairs.

Every case satisfied

\[
\min_{\subseteq}\{F:\mathcal G_{S,F}\neq0\}
=\min_{\subseteq}\mathfrak C_S,
\qquad
\arg\min_{\mathcal G_{S,F}\neq0}|F|
=\arg\min_{F\in\mathfrak C_S}|F|.
\]

The negative control suppressed one permitted minimal coefficient.  The
recovered response set then failed to equal the minimal cover set, confirming
that family-specific nontriviality is an essential hypothesis.

## 2. Finite-noise recovery of the complete three-qubit response-minimal set

The Monte Carlo used 20,000 trials per cell and a two-sided Bonferroni threshold
of z=3.1888 for seven simultaneous tests.
The four true response-minimal supports were the direct ABC response and all
three two-edge pair-mediated covers.  They equal the minimal calibrated
mechanisms in this model.  The three single-pair responses were null
controls.  Wilson finite-difference values, rather than ideal derivatives,
set the estimator means.
On a valid simultaneous-band event, every detected coordinate set is a
genuine nonzero connected-cover response without a beta-min assumption.
Exact recovery of the response minima additionally uses the externally
justified factor-two separation condition; the simulated margin is not a
posterior data-only certificate.
The decision threshold includes the absolute difference between the Wilson
finite difference and its independently extrapolated reference coefficient,
plus the simultaneous statistical band.  This extrapolation-based term is a
numerical bias proxy, not an independently certified truncation bound.

Best exact-set recovery at each phase-noise level:

| sigma_Phi | best h | exact recovery | any miss | any false discovery |
|---:|---:|---:|---:|---:|
| 1e-07 | 0.018 | 0.9961 | 0.0000 | 0.0039 |
| 3e-07 | 0.018 | 0.9959 | 0.0000 | 0.0042 |
| 1e-06 | 0.014 | 0.9963 | 0.0000 | 0.0037 |
| 3e-06 | 0.008 | 0.9967 | 0.0000 | 0.0034 |
| 1e-05 | 0.014 | 0.9964 | 0.0000 | 0.0036 |
| 3e-05 | 0.018 | 0.8859 | 0.1104 | 0.0043 |
| 1e-04 | 0.018 | 0.0291 | 0.9708 | 0.0047 |

The maximum relative finite-difference bias was 4.416e-05.
The largest observed probability of any false discovery was 0.0049, below the predefined 0.007 gate.
The weakest path, AC+BC, sets the loss-of-resolution boundary at high
phase noise; this is the expected finite-resolution qualification, not a
failure of the structural theorem.

At the preselected fixed step $h=0.018$,
the following model-level protocol evaluation uses
$\widetilde I=\min_F|\mathcal G_F|/(2\widetilde\Delta_F)$.
$\widetilde I>1$ labels a resolved cell within the computed reference
model; a theorem-level guarantee requires a certified bias bound.

| sigma_Phi | minimum I_tilde | weakest response minimum | resolution status | exact recovery |
|---:|---:|:---|:---:|---:|
| 1e-07 | 203.662 | path_AC_BC | resolved | 0.9961 |
| 3e-07 | 68.711 | path_AC_BC | resolved | 0.9959 |
| 1e-06 | 20.701 | path_AC_BC | resolved | 0.9958 |
| 3e-06 | 6.909 | path_AC_BC | resolved | 0.9952 |
| 1e-05 | 2.074 | path_AC_BC | resolved | 0.9956 |
| 3e-05 | 0.691 | path_AC_BC | inconclusive | 0.8859 |
| 1e-04 | 0.207 | path_AC_BC | inconclusive | 0.0291 |

## 3. Numerical summary

The exhaustive enumeration verifies the response-minimal/minimal-mechanism
bridge, including repeated labels and nested supports.  The noise calculation
shows an explicit operating window in
which the complete response-minimal set is recovered with
controlled family-wise false discoveries, and also exposes the expected
inconclusive regime when the weakest allowed response falls below
resolution.


==> anc/validation_generic_mechanism_identifiability/SHA256SUMS.txt <==
f7f57225cff2d508cb4f003f6d2b3bb0d46f07bf7481717c78942bda53f965ba  MECHANISM_IDENTIFIABILITY_NOTES.md
8c8ccdc410477fdc396a7695f56d2d24636c497a412270a7054e4d45b77a1864  combinatorial_mechanism_correspondence.json
93ced67d53d46dbf6a6bb613b46d380a27865023c6143111453e2d497a6101b6  finite_noise_mechanism_set_recovery.csv
52b132f6f36133a04d8e5b0df883f6a658592dd198a17ccc3e9d5181965fa7da  finite_noise_mechanism_set_recovery.pdf
eef4418de008eaaead75cbe97cf0d2a27c378f31aac0c901888de98af68b011d  finite_noise_mechanism_set_recovery.png
6936622323ac5a1f0a02d7155faf62dc3ef0b28d6464b8b72a631d7d0901ea86  finite_noise_mechanism_set_summary.json
8cba946c6cdb0c2441b3db323bc1786fc91b338f44338b99ad332c32c14c09e0  finite_noise_per_mechanism_detection.csv
7c1d70be9075c1dd153061afe0b95643fcdfef8ec93385e88218b22465c6eede  validate_generic_mechanism_identifiability.py


==> anc/validation_generic_mechanism_identifiability/combinatorial_mechanism_correspondence.json <==
{
  "by_edge_count": {
    "0": {
      "allowed_support_active_set_pairs": 0,
      "hypergraphs": 1,
      "inclusion_minimal_pairs": 0,
      "minimum_cardinality_pairs": 0,
      "support_cases": 11,
      "unconnectable_support_cases": 11
    },
    "1": {
      "allowed_support_active_set_pairs": 33,
      "hypergraphs": 11,
      "inclusion_minimal_pairs": 33,
      "minimum_cardinality_pairs": 33,
      "support_cases": 121,
      "unconnectable_support_cases": 88
    },
    "10": {
      "allowed_support_active_set_pairs": 120002,
      "hypergraphs": 11,
      "inclusion_minimal_pairs": 1858,
      "minimum_cardinality_pairs": 348,
      "support_cases": 121,
      "unconnectable_support_cases": 0
    },
    "11": {
      "allowed_support_active_set_pairs": 22088,
      "hypergraphs": 1,
      "inclusion_minimal_pairs": 209,
      "minimum_cardinality_pairs": 33,
      "support_cases": 11,
      "unconnectable_support_cases": 0
    },
    "2": {
      "allowed_support_active_set_pairs": 734,
      "hypergraphs": 55,
      "inclusion_minimal_pairs": 450,
      "minimum_cardinality_pairs": 450,
      "support_cases": 605,
      "unconnectable_support_cases": 195
    },
    "3": {
      "allowed_support_active_set_pairs": 6824,
      "hypergraphs": 165,
      "inclusion_minimal_pairs": 2621,
      "minimum_cardinality_pairs": 2315,
      "support_cases": 1815,
      "unconnectable_support_cases": 112
    },
    "4": {
      "allowed_support_active_set_pairs": 35730,
      "hypergraphs": 330,
      "inclusion_minimal_pairs": 8728,
      "minimum_cardinality_pairs": 6228,
      "support_cases": 3630,
      "unconnectable_support_cases": 28
    },
    "5": {
      "allowed_support_active_set_pairs": 118846,
      "hypergraphs": 462,
      "inclusion_minimal_pairs": 18578,
      "minimum_cardinality_pairs": 10506,
      "support_cases": 5082,
      "unconnectable_support_cases": 0
    },
    "6": {
      "allowed_support_active_set_pairs": 265804,
      "hypergraphs": 462,
      "inclusion_minimal_pairs": 26572,
      "minimum_cardinality_pairs": 11902,
      "support_cases": 5082,
      "unconnectable_support_cases": 0
    },
    "7": {
      "allowed_support_active_set_pairs": 408384,
      "hypergraphs": 330,
      "inclusion_minimal_pairs": 25970,
      "minimum_cardinality_pairs": 9240,
      "support_cases": 3630,
      "unconnectable_support_cases": 0
    },
    "8": {
      "allowed_support_active_set_pairs": 428129,
      "hypergraphs": 165,
      "inclusion_minimal_pairs": 17176,
      "minimum_cardinality_pairs": 4884,
      "support_cases": 1815,
      "unconnectable_support_cases": 0
    },
    "9": {
      "allowed_support_active_set_pairs": 294235,
      "hypergraphs": 55,
      "inclusion_minimal_pairs": 7373,
      "minimum_cardinality_pairs": 1689,
      "support_cases": 605,
      "unconnectable_support_cases": 0
    }
  },
  "checks": {
    "inclusion_minimal_response_equals_inclusion_minimal_cover": true,
    "lowest_order_response_equals_minimum_cardinality_cover": true,
    "nested_edges_preserved": true,
    "parallel_labels_preserved": true
  },
  "labelled_repeated_support_exhaustive": {
    "allowed_support_active_set_pairs": 3951,
    "inclusion_minimal_pairs": 992,
    "labelled_dictionaries": 64,
    "minimum_cardinality_pairs": 826,
    "support_cases": 704,
    "unconnectable_support_cases": 186
  },
  "negative_control": {
    "correspondence_fails_when_an_allowed_response_is_identically_zero": true,
    "recovered_count_after_suppression": 3,
    "suppressed_minimal_edge_labels": [
      1,
      2
    ],
    "three_qubit_minimal_mechanism_count": 4
  },
  "status": "PASS",
  "unlabelled_four_vertex_exhaustive": {
    "allowed_support_active_set_pairs": 1700809,
    "hypergraphs": 2048,
    "inclusion_minimal_pairs": 109568,
    "minimum_cardinality_pairs": 47628,
    "support_cases": 22528,
    "unconnectable_support_cases": 434
  }
}


==> anc/validation_generic_mechanism_identifiability/finite_noise_mechanism_set_recovery.csv <==
step,sigma_phi,monte_carlo_samples,bonferroni_familywise_alpha,two_sided_z_threshold,probability_exact_minimal_set_recovery,probability_any_missed_response_minimum,probability_any_false_discovery,mean_false_discovery_fraction,detection_probability_direct_ABC,detection_probability_path_AB_AC,detection_probability_path_AB_BC,detection_probability_path_AC_BC,false_positive_probability_null_AB,false_positive_probability_null_AC,false_positive_probability_null_BC
0.018,1e-07,20000,0.01,3.1888152586384755,0.99615,0.0,0.00385,0.0007700000000000001,1.0,1.0,1.0,1.0,0.00145,0.0009,0.0015
0.018,3e-07,20000,0.01,3.1888152586384755,0.99585,0.0,0.00415,0.0008300000000000001,1.0,1.0,1.0,1.0,0.00125,0.0012,0.0017
0.018,1e-06,20000,0.01,3.1888152586384755,0.99575,0.0,0.00425,0.00085,1.0,1.0,1.0,1.0,0.0014,0.00115,0.0017
0.018,3e-06,20000,0.01,3.1888152586384755,0.9952,0.0,0.0048,0.0009600000000000001,1.0,1.0,1.0,1.0,0.001,0.0019,0.0019
0.018,1e-05,20000,0.01,3.1888152586384755,0.9956,0.0,0.0044,0.0008866666666666667,1.0,1.0,1.0,1.0,0.00145,0.0012,0.0018
0.018,3e-05,20000,0.01,3.1888152586384755,0.88585,0.11035,0.00425,0.0008725000000000001,1.0,1.0,1.0,0.88965,0.00105,0.0016,0.0016
0.018,0.0001,20000,0.01,3.1888152586384755,0.02915,0.9708,0.0047,0.0011891666666666665,1.0,1.0,0.9503,0.0306,0.001,0.0017,0.002
0.014,1e-07,20000,0.01,3.1888152586384755,0.99535,0.0,0.00465,0.00093,1.0,1.0,1.0,1.0,0.0013,0.00115,0.0022
0.014,3e-07,20000,0.01,3.1888152586384755,0.9952,0.0,0.0048,0.0009600000000000001,1.0,1.0,1.0,1.0,0.00145,0.00175,0.0016
0.014,1e-06,20000,0.01,3.1888152586384755,0.9963,0.0,0.0037,0.00074,1.0,1.0,1.0,1.0,0.0013,0.00085,0.00155
0.014,3e-06,20000,0.01,3.1888152586384755,0.9964,0.0,0.0036,0.0007266666666666668,1.0,1.0,1.0,1.0,0.0014,0.00115,0.0011
0.014,1e-05,20000,0.01,3.1888152586384755,0.9964,0.0,0.0036,0.0007200000000000002,1.0,1.0,1.0,1.0,0.0008,0.00145,0.00135
0.014,3e-05,20000,0.01,3.1888152586384755,0.30295,0.69585,0.004,0.0009475,1.0,1.0,1.0,0.30415,0.00115,0.0012,0.0017
0.014,0.0001,20000,0.01,3.1888152586384755,0.0031,0.9969,0.0047,0.0014208333333333332,1.0,1.0,0.3942,0.00815,0.00105,0.00165,0.002
0.011,1e-07,20000,0.01,3.1888152586384755,0.9958,0.0,0.0042,0.00084,1.0,1.0,1.0,1.0,0.0016,0.00125,0.00135
0.011,3e-07,20000,0.01,3.1888152586384755,0.9954,0.0,0.0046,0.0009200000000000001,1.0,1.0,1.0,1.0,0.0013,0.00185,0.00145
0.011,1e-06,20000,0.01,3.1888152586384755,0.99545,0.0,0.00455,0.0009100000000000001,1.0,1.0,1.0,1.0,0.0015,0.00175,0.0013
0.011,3e-06,20000,0.01,3.1888152586384755,0.99565,0.0,0.00435,0.0008699999999999999,1.0,1.0,1.0,1.0,0.00135,0.0015,0.0015
0.011,1e-05,20000,0.01,3.1888152586384755,0.95575,0.04,0.00445,0.0009,1.0,1.0,1.0,0.96,0.00125,0.0019,0.0013
0.011,3e-05,20000,0.01,3.1888152586384755,0.06105,0.93865,0.0036,0.0008850000000000002,1.0,1.0,0.9985,0.06145,0.0013,0.00115,0.00115
0.011,0.0001,20000,0.01,3.1888152586384755,0.00025,0.99975,0.0043,0.0014041666666666666,1.0,0.99925,0.08355,0.0043,0.00145,0.0016,0.00125
0.008,1e-07,20000,0.01,3.1888152586384755,0.9957,0.0,0.0043,0.0008600000000000002,1.0,1.0,1.0,1.0,0.00125,0.0016,0.00145
0.008,3e-07,20000,0.01,3.1888152586384755,0.9951,0.0,0.0049,0.00098,1.0,1.0,1.0,1.0,0.0015,0.00145,0.00195
0.008,1e-06,20000,0.01,3.1888152586384755,0.99535,0.0,0.00465,0.0009366666666666667,1.0,1.0,1.0,1.0,0.0015,0.00165,0.00155
0.008,3e-06,20000,0.01,3.1888152586384755,0.99665,0.0,0.00335,0.0006700000000000001,1.0,1.0,1.0,1.0,0.00125,0.00085,0.00125
0.008,1e-05,20000,0.01,3.1888152586384755,0.2792,0.71965,0.0041,0.0009674999999999999,1.0,1.0,1.0,0.28035,0.0016,0.00125,0.00125
0.008,3e-05,20000,0.01,3.1888152586384755,0.00425,0.99575,0.0047,0.001375,1.0,1.0,0.50115,0.0089,0.00155,0.0015,0.00165
0.008,0.0001,20000,0.01,3.1888152586384755,0.0,1.0,0.00365,0.001470833333333333,1.0,0.57515,0.01245,0.002,0.00105,0.00095,0.00165


==> anc/validation_generic_mechanism_identifiability/finite_noise_mechanism_set_summary.json <==
{
  "best_by_noise": {
    "1e-04": {
      "best_step": 0.018,
      "probability_any_false_discovery": 0.0047,
      "probability_any_missed_response_minimum": 0.9708,
      "probability_exact_minimal_set_recovery": 0.02915
    },
    "1e-05": {
      "best_step": 0.014,
      "probability_any_false_discovery": 0.0036,
      "probability_any_missed_response_minimum": 0.0,
      "probability_exact_minimal_set_recovery": 0.9964
    },
    "1e-06": {
      "best_step": 0.014,
      "probability_any_false_discovery": 0.0037,
      "probability_any_missed_response_minimum": 0.0,
      "probability_exact_minimal_set_recovery": 0.9963
    },
    "1e-07": {
      "best_step": 0.018,
      "probability_any_false_discovery": 0.00385,
      "probability_any_missed_response_minimum": 0.0,
      "probability_exact_minimal_set_recovery": 0.99615
    },
    "3e-05": {
      "best_step": 0.018,
      "probability_any_false_discovery": 0.00425,
      "probability_any_missed_response_minimum": 0.11035,
      "probability_exact_minimal_set_recovery": 0.88585
    },
    "3e-06": {
      "best_step": 0.008,
      "probability_any_false_discovery": 0.00335,
      "probability_any_missed_response_minimum": 0.0,
      "probability_exact_minimal_set_recovery": 0.99665
    },
    "3e-07": {
      "best_step": 0.018,
      "probability_any_false_discovery": 0.00415,
      "probability_any_missed_response_minimum": 0.0,
      "probability_exact_minimal_set_recovery": 0.99585
    }
  },
  "candidate_tests": 7,
  "familywise_alpha": 0.01,
  "finite_difference_steps": [
    0.008,
    0.011,
    0.014,
    0.018
  ],
  "fixed_report_step": 0.018,
  "fixed_step_finite_resolution_protocol_audit": {
    "1e-04": {
      "minimum_identifiability_margin": 0.20738849362555237,
      "model_audit_resolved_with_extrapolation_bias_proxy": false,
      "probability_any_false_discovery": 0.0047,
      "probability_any_missed_response_minimum": 0.9708,
      "probability_exact_minimal_set_recovery": 0.02915,
      "step": 0.018,
      "weakest_response_minimum": "path_AC_BC"
    },
    "1e-05": {
      "minimum_identifiability_margin": 2.073543106659031,
      "model_audit_resolved_with_extrapolation_bias_proxy": true,
      "probability_any_false_discovery": 0.0044,
      "probability_any_missed_response_minimum": 0.0,
      "probability_exact_minimal_set_recovery": 0.9956,
      "step": 0.018,
      "weakest_response_minimum": "path_AC_BC"
    },
    "1e-06": {
      "minimum_identifiability_margin": 20.70130998149948,
      "model_audit_resolved_with_extrapolation_bias_proxy": true,
      "probability_any_false_discovery": 0.00425,
      "probability_any_missed_response_minimum": 0.0,
      "probability_exact_minimal_set_recovery": 0.99575,
      "step": 0.018,
      "weakest_response_minimum": "path_AC_BC"
    },
    "1e-07": {
      "minimum_identifiability_margin": 203.66175398801133,
      "model_audit_resolved_with_extrapolation_bias_proxy": true,
      "probability_any_false_discovery": 0.00385,
      "probability_any_missed_response_minimum": 0.0,
      "probability_exact_minimal_set_recovery": 0.99615,
      "step": 0.018,
      "weakest_response_minimum": "path_AC_BC"
    },
    "3e-05": {
      "minimum_identifiability_margin": 0.6912654343153419,
      "model_audit_resolved_with_extrapolation_bias_proxy": false,
      "probability_any_false_discovery": 0.00425,
      "probability_any_missed_response_minimum": 0.11035,
      "probability_exact_minimal_set_recovery": 0.88585,
      "step": 0.018,
      "weakest_response_minimum": "path_AC_BC"
    },
    "3e-06": {
      "minimum_identifiability_margin": 6.908858021115468,
      "model_audit_resolved_with_extrapolation_bias_proxy": true,
      "probability_any_false_discovery": 0.0048,
      "probability_any_missed_response_minimum": 0.0,
      "probability_exact_minimal_set_recovery": 0.9952,
      "step": 0.018,
      "weakest_response_minimum": "path_AC_BC"
    },
    "3e-07": {
      "minimum_identifiability_margin": 68.71122885031673,
      "model_audit_resolved_with_extrapolation_bias_proxy": true,
      "probability_any_false_discovery": 0.00415,
      "probability_any_missed_response_minimum": 0.0,
      "probability_exact_minimal_set_recovery": 0.99585,
      "step": 0.018,
      "weakest_response_minimum": "path_AC_BC"
    }
  },
  "forbidden_null_responses": [
    "null_AB",
    "null_AC",
    "null_BC"
  ],
  "maximum_probability_any_false_discovery": 0.0049,
  "maximum_probability_exact_minimal_set_recovery": 0.99665,
  "maximum_relative_finite_difference_bias": 4.41610541655901e-05,
  "monte_carlo_samples_per_cell": 20000,
  "phase_noise_levels": [
    1e-07,
    3e-07,
    1e-06,
    3e-06,
    1e-05,
    3e-05,
    0.0001
  ],
  "scope": "independent Gaussian connected-phase errors across separately acquired factorial derivative stencils; extrapolation-based finite-difference bias proxy from the Wilson validation; no independently certified truncation remainder and no decoherence-induced bias",
  "seed": 20260816,
  "true_response_minima": [
    "direct_ABC",
    "path_AB_AC",
    "path_AB_BC",
    "path_AC_BC"
  ],
  "two_sided_bonferroni_z_threshold": 3.1888152586384755,
  "validation_pass": true
}


==> anc/validation_generic_mechanism_identifiability/finite_noise_per_mechanism_detection.csv <==
step,sigma_phi,candidate,active_edge_labels,is_true_response_minimum,derivative_order,true_coefficient,finite_difference_mean,standard_uncertainty,finite_difference_bias_proxy,decision_threshold,identifiability_margin,detection_probability
0.018,1e-07,direct_ABC,ABC,True,1,-2.526985753494802,-2.526998396183237,3.928371006591931e-06,1.2642688435260396e-05,2.5169537842673734e-05,50199.28791084952,1.0
0.018,1e-07,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6357777613109197,0.000154320987654321,0.00011232840395525301,0.0006044295241155116,2180.291769138718,1.0
0.018,1e-07,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489271141995444,0.000154320987654321,2.4966252338942674e-05,0.0005170673724992013,724.1823675002452,1.0
0.018,1e-07,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20410694485682468,0.000154320987654321,9.013975914073935e-06,0.0005011150960743325,203.66175398801133,1.0
0.018,1e-07,null_AB,AB,False,1,0.0,0.0,3.928371006591931e-06,0.0,1.2526849407413336e-05,,0.00145
0.018,1e-07,null_AC,AC,False,1,0.0,0.0,3.928371006591931e-06,0.0,1.2526849407413336e-05,,0.0009
0.018,1e-07,null_BC,BC,False,1,0.0,0.0,3.928371006591931e-06,0.0,1.2526849407413336e-05,,0.0015
0.018,3e-07,direct_ABC,ABC,True,1,-2.526985753494802,-2.526998396183237,1.1785113019775792e-05,1.2642688435260396e-05,5.02232366575004e-05,25157.535850663047,1.0
0.018,3e-07,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6357777613109197,0.000462962962962963,0.00011232840395525301,0.0015886317644360287,829.53944769027,1.0
0.018,3e-07,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489271141995444,0.000462962962962963,2.4966252338942674e-05,0.0015012696128197183,249.42293561134585,1.0
0.018,3e-07,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20410694485682468,0.000462962962962963,9.013975914073935e-06,0.0014853173363948496,68.71122885031673,1.0
0.018,3e-07,null_AB,AB,False,1,0.0,0.0,1.1785113019775792e-05,0.0,3.758054822224001e-05,,0.00125
0.018,3e-07,null_AC,AC,False,1,0.0,0.0,1.1785113019775792e-05,0.0,3.758054822224001e-05,,0.0012
0.018,3e-07,null_BC,BC,False,1,0.0,0.0,1.1785113019775792e-05,0.0,3.758054822224001e-05,,0.0017
0.018,1e-06,direct_ABC,ABC,True,1,-2.526985753494802,-2.526998396183237,3.928371006591931e-05,1.2642688435260396e-05,0.00013791118250939375,9161.641962292208,1.0
0.018,1e-06,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6357777613109197,0.00154320987654321,0.00011232840395525301,0.005033339605557839,261.8207432294703,1.0
0.018,1e-06,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489271141995444,0.00154320987654321,2.4966252338942674e-05,0.004945977453941528,75.7082047907834,1.0
0.018,1e-06,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20410694485682468,0.00154320987654321,9.013975914073935e-06,0.0049300251775166596,20.70130998149948,1.0
0.018,1e-06,null_AB,AB,False,1,0.0,0.0,3.928371006591931e-05,0.0,0.00012526849407413335,,0.0014
0.018,1e-06,null_AC,AC,False,1,0.0,0.0,3.928371006591931e-05,0.0,0.00012526849407413335,,0.00115
0.018,1e-06,null_BC,BC,False,1,0.0,0.0,3.928371006591931e-05,0.0,0.00012526849407413335,,0.0017
0.018,3e-06,direct_ABC,ABC,True,1,-2.526985753494802,-2.526998396183237,0.00011785113019775792,1.2642688435260396e-05,0.0003884481706576605,3252.667851693702,1.0
0.018,3e-06,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6357777613109197,0.00462962962962963,0.00011232840395525301,0.014875362008763012,88.59164003384608,1.0
0.018,3e-06,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489271141995444,0.00462962962962963,2.4966252338942674e-05,0.014787999857146702,25.32127925282871,1.0
0.018,3e-06,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20410694485682468,0.00462962962962963,9.013975914073935e-06,0.014772047580721833,6.908858021115468,1.0
0.018,3e-06,null_AB,AB,False,1,0.0,0.0,0.00011785113019775792,0.0,0.0003758054822224001,,0.001
0.018,3e-06,null_AC,AC,False,1,0.0,0.0,0.00011785113019775792,0.0,0.0003758054822224001,,0.0019
0.018,3e-06,null_BC,BC,False,1,0.0,0.0,0.00011785113019775792,0.0,0.0003758054822224001,,0.0019
0.018,1e-05,direct_ABC,ABC,True,1,-2.526985753494802,-2.526998396183237,0.0003928371006591931,1.2642688435260396e-05,0.0012653276291765942,998.5499783716988,1.0
0.018,1e-05,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6357777613109197,0.015432098765432101,0.00011232840395525301,0.049322440419981115,26.718724889363184,1.0
0.018,1e-05,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489271141995444,0.015432098765432101,2.4966252338942674e-05,0.049235078268364804,7.605371762234004,1.0
0.018,1e-05,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20410694485682468,0.015432098765432101,9.013975914073935e-06,0.049219125991939935,2.073543106659031,1.0
0.018,1e-05,null_AB,AB,False,1,0.0,0.0,0.0003928371006591931,0.0,0.0012526849407413338,,0.00145
0.018,1e-05,null_AC,AC,False,1,0.0,0.0,0.0003928371006591931,0.0,0.0012526849407413338,,0.0012
0.018,1e-05,null_BC,BC,False,1,0.0,0.0,0.0003928371006591931,0.0,0.0012526849407413338,,0.0018
0.018,3e-05,direct_ABC,ABC,True,1,-2.526985753494802,-2.526998396183237,0.0011785113019775792,1.2642688435260396e-05,0.003770697510659261,335.0820035751143,1.0
0.018,3e-05,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6357777613109197,0.0462962962962963,0.00011232840395525301,0.14774266445203282,8.919784419356665,1.0
0.018,3e-05,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489271141995444,0.0462962962962963,2.4966252338942674e-05,0.1476553023004165,2.5359812220745863,1.0
0.018,3e-05,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20410694485682468,0.0462962962962963,9.013975914073935e-06,0.14763935002399164,0.6912654343153419,0.88965
0.018,3e-05,null_AB,AB,False,1,0.0,0.0,0.0011785113019775792,0.0,0.0037580548222240005,,0.00105
0.018,3e-05,null_AC,AC,False,1,0.0,0.0,0.0011785113019775792,0.0,0.0037580548222240005,,0.0016
0.018,3e-05,null_BC,BC,False,1,0.0,0.0,0.0011785113019775792,0.0,0.0037580548222240005,,0.0016
0.018,0.0001,direct_ABC,ABC,True,1,-2.526985753494802,-2.526998396183237,0.003928371006591931,1.2642688435260396e-05,0.012539492095848597,100.76108881361317,1.0
0.018,0.0001,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6357777613109197,0.154320987654321,0.00011232840395525301,0.4922134485642139,2.677360239338439,1.0
0.018,0.0001,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489271141995444,0.154320987654321,2.4966252338942674e-05,0.4921260864125976,0.76088442436206,0.9503
0.018,0.0001,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20410694485682468,0.154320987654321,9.013975914073935e-06,0.4921101341361727,0.20738849362555237,0.0306
0.018,0.0001,null_AB,AB,False,1,0.0,0.0,0.003928371006591931,0.0,0.012526849407413337,,0.001
0.018,0.0001,null_AC,AC,False,1,0.0,0.0,0.003928371006591931,0.0,0.012526849407413337,,0.0017
0.018,0.0001,null_BC,BC,False,1,0.0,0.0,0.003928371006591931,0.0,0.012526849407413337,,0.002
0.014,1e-07,direct_ABC,ABC,True,1,-2.526985753494802,-2.52699340155414,5.050762722761052e-06,7.648059338283275e-06,2.3754008576386132e-05,53190.72242835846,1.0
0.014,1e-07,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.635733391422686,0.0002551020408163265,6.795851572150013e-05,0.0008814317959864172,1495.1045814936654,1.0
0.014,1e-07,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489172510398235,0.0002551020408163265,1.510309261809617e-05,0.0008285763728830132,451.92101323226063,1.0
0.014,1e-07,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411050617078777,0.0002551020408163265,5.452661950983151e-06,0.0008189259422159002,124.62418657811061,1.0
0.014,1e-07,null_AB,AB,False,1,0.0,0.0,5.050762722761052e-06,0.0,1.6105949238102857e-05,,0.0013
0.014,1e-07,null_AC,AC,False,1,0.0,0.0,5.050762722761052e-06,0.0,1.6105949238102857e-05,,0.00115
0.014,1e-07,null_BC,BC,False,1,0.0,0.0,5.050762722761052e-06,0.0,1.6105949238102857e-05,,0.0022
0.014,3e-07,direct_ABC,ABC,True,1,-2.526985753494802,-2.52699340155414,1.5152288168283159e-05,7.648059338283275e-06,5.596590705259185e-05,22576.117198638116,1.0
0.014,3e-07,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.635733391422686,0.0007653061224489794,6.795851572150013e-05,0.0025083783565162513,525.372383727528,1.0
0.014,3e-07,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489172510398235,0.0007653061224489794,1.510309261809617e-05,0.0024555229334128474,152.4934134714702,1.0
0.014,3e-07,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411050617078777,0.0007653061224489794,5.452661950983151e-06,0.0024458725027457343,41.72661465460656,1.0
0.014,3e-07,null_AB,AB,False,1,0.0,0.0,1.5152288168283159e-05,0.0,4.831784771430857e-05,,0.00145
0.014,3e-07,null_AC,AC,False,1,0.0,0.0,1.5152288168283159e-05,0.0,4.831784771430857e-05,,0.00175
0.014,3e-07,null_BC,BC,False,1,0.0,0.0,1.5152288168283159e-05,0.0,4.831784771430857e-05,,0.0016
0.014,1e-06,direct_ABC,ABC,True,1,-2.526985753494802,-2.52699340155414,5.050762722761053e-05,7.648059338283275e-06,0.00016870755171931185,7489.249081449208,1.0
0.014,1e-06,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.635733391422686,0.002551020408163265,6.795851572150013e-05,0.008202691318370672,160.6585772040545,1.0
0.014,1e-06,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489172510398235,0.002551020408163265,1.510309261809617e-05,0.008149835895267268,45.94584219677995,1.0
0.014,1e-06,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411050617078777,0.002551020408163265,5.452661950983151e-06,0.008140185464600155,12.537549649230561,1.0
0.014,1e-06,null_AB,AB,False,1,0.0,0.0,5.050762722761053e-05,0.0,0.00016105949238102857,,0.0013
0.014,1e-06,null_AC,AC,False,1,0.0,0.0,5.050762722761053e-05,0.0,0.00016105949238102857,,0.00085
0.014,1e-06,null_BC,BC,False,1,0.0,0.0,5.050762722761053e-05,0.0,0.00016105949238102857,,0.00155
0.014,3e-06,direct_ABC,ABC,True,1,-2.526985753494802,-2.52699340155414,0.0001515228816828316,7.648059338283275e-06,0.0004908265364813691,2574.214682451997,1.0
0.014,3e-06,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.635733391422686,0.007653061224489795,6.795851572150013e-05,0.024472156923669015,53.85028874095274,1.0
0.014,3e-06,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489172510398235,0.007653061224489795,1.510309261809617e-05,0.02441930150056561,15.334225426756351,1.0
0.014,3e-06,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411050617078777,0.007653061224489795,5.452661950983151e-06,0.024409651069898498,4.181050319978776,1.0
0.014,3e-06,null_AB,AB,False,1,0.0,0.0,0.0001515228816828316,0.0,0.0004831784771430858,,0.0014
0.014,3e-06,null_AC,AC,False,1,0.0,0.0,0.0001515228816828316,0.0,0.0004831784771430858,,0.00115
0.014,3e-06,null_BC,BC,False,1,0.0,0.0,0.0001515228816828316,0.0,0.0004831784771430858,,0.0011
0.014,1e-05,direct_ABC,ABC,True,1,-2.526985753494802,-2.52699340155414,0.0005050762722761053,7.648059338283275e-06,0.0016182429831485693,780.7806923340146,1.0
0.014,1e-05,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.635733391422686,0.025510204081632654,6.795851572150013e-05,0.08141528654221322,16.186551352001885,1.0
0.014,1e-05,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489172510398235,0.025510204081632654,1.510309261809617e-05,0.08136243111910982,4.602260144186552,1.0
0.014,1e-05,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411050617078777,0.025510204081632654,5.452661950983151e-06,0.0813527806884427,1.2545112601279298,1.0
0.014,1e-05,null_AB,AB,False,1,0.0,0.0,0.0005050762722761053,0.0,0.001610594923810286,,0.0008
0.014,1e-05,null_AC,AC,False,1,0.0,0.0,0.0005050762722761053,0.0,0.001610594923810286,,0.00145
0.014,1e-05,null_BC,BC,False,1,0.0,0.0,0.0005050762722761053,0.0,0.001610594923810286,,0.00135
0.014,3e-05,direct_ABC,ABC,True,1,-2.526985753494802,-2.52699340155414,0.001515228816828316,7.648059338283275e-06,0.00483943283076914,261.08284192191,1.0
0.014,3e-05,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.635733391422686,0.07653061224489795,6.795851572150013e-05,0.24410994259519664,5.398521266455836,1.0
0.014,3e-05,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489172510398235,0.07653061224489795,1.510309261809617e-05,0.24405708717209323,1.5342765838615622,1.0
0.014,3e-05,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411050617078777,0.07653061224489795,5.452661950983151e-06,0.24404743674142612,0.41818910609785326,0.30415
0.014,3e-05,null_AB,AB,False,1,0.0,0.0,0.001515228816828316,0.0,0.004831784771430857,,0.00115
0.014,3e-05,null_AC,AC,False,1,0.0,0.0,0.001515228816828316,0.0,0.004831784771430857,,0.0012
0.014,3e-05,null_BC,BC,False,1,0.0,0.0,0.001515228816828316,0.0,0.004831784771430857,,0.0017
0.014,0.0001,direct_ABC,ABC,True,1,-2.526985753494802,-2.52699340155414,0.005050762722761054,7.648059338283275e-06,0.01611359729744114,78.41159571165683,1.0
0.014,0.0001,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.635733391422686,0.25510204081632654,6.795851572150013e-05,0.8135412387806388,1.619872052741532,1.0
0.014,0.0001,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489172510398235,0.25510204081632654,1.510309261809617e-05,0.8134883833575354,0.4603029147486033,0.3942
0.014,0.0001,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411050617078777,0.25510204081632654,5.452661950983151e-06,0.8134787329268682,0.12545869398351486,0.00815
0.014,0.0001,null_AB,AB,False,1,0.0,0.0,0.005050762722761054,0.0,0.016105949238102858,,0.00105
0.014,0.0001,null_AC,AC,False,1,0.0,0.0,0.005050762722761054,0.0,0.016105949238102858,,0.00165
0.014,0.0001,null_BC,BC,False,1,0.0,0.0,0.005050762722761054,0.0,0.016105949238102858,,0.002
0.011,1e-07,direct_ABC,ABC,True,1,-2.526985753494802,-2.526990475005456,6.42824346533225e-06,4.7215106540043905e-06,2.521999150249894e-05,50098.86211191653,1.0
0.011,1e-07,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6357073893497196,0.0004132231404958678,4.1956442755175516e-05,0.0013596486983909093,969.2450101361369,1.0
0.011,1e-07,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489114718308876,0.0004132231404958678,9.323883682132994e-06,0.0013270161393178668,282.1752221989431,1.0
0.011,1e-07,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411259273767998,0.0004132231404958678,3.366095058771057e-06,0.0013210583506945049,77.25470972778425,1.0
0.011,1e-07,null_AB,AB,False,1,0.0,0.0,6.42824346533225e-06,0.0,2.049848084849455e-05,,0.0016
0.011,1e-07,null_AC,AC,False,1,0.0,0.0,6.42824346533225e-06,0.0,2.049848084849455e-05,,0.00125
0.011,1e-07,null_BC,BC,False,1,0.0,0.0,6.42824346533225e-06,0.0,2.049848084849455e-05,,0.00135
0.011,3e-07,direct_ABC,ABC,True,1,-2.526985753494802,-2.526990475005456,1.928473039599675e-05,4.7215106540043905e-06,6.621695319948804e-05,19081.10862396444,1.0
0.011,3e-07,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6357073893497196,0.0012396694214876034,4.1956442755175516e-05,0.003995033209662377,329.8677751329264,1.0
0.011,3e-07,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489114718308876,0.0012396694214876034,9.323883682132994e-06,0.003962400650589335,94.50106311634842,1.0
0.011,3e-07,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411259273767998,0.0012396694214876034,3.366095058771057e-06,0.003956442861965973,25.7953881749366,1.0
0.011,3e-07,null_AB,AB,False,1,0.0,0.0,1.928473039599675e-05,0.0,6.149544254548365e-05,,0.0013
0.011,3e-07,null_AC,AC,False,1,0.0,0.0,1.928473039599675e-05,0.0,6.149544254548365e-05,,0.00185
0.011,3e-07,null_BC,BC,False,1,0.0,0.0,1.928473039599675e-05,0.0,6.149544254548365e-05,,0.00145
0.011,1e-06,direct_ABC,ABC,True,1,-2.526985753494802,-2.526990475005456,6.42824346533225e-05,4.7215106540043905e-06,0.00020970631913894987,6025.058672219695,1.0
0.011,1e-06,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6357073893497196,0.004132231404958678,4.1956442755175516e-05,0.013218878999112513,99.69322788581078,1.0
0.011,1e-06,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489114718308876,0.004132231404958678,9.323883682132994e-06,0.01318624644003947,28.397093568386385,1.0
0.011,1e-06,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411259273767998,0.004132231404958678,3.366095058771057e-06,0.013180288651416109,7.743227945573417,1.0
0.011,1e-06,null_AB,AB,False,1,0.0,0.0,6.42824346533225e-05,0.0,0.00020498480848494548,,0.0015
0.011,1e-06,null_AC,AC,False,1,0.0,0.0,6.42824346533225e-05,0.0,0.00020498480848494548,,0.00175
0.011,1e-06,null_BC,BC,False,1,0.0,0.0,6.42824346533225e-05,0.0,0.00020498480848494548,,0.0013
0.011,3e-06,direct_ABC,ABC,True,1,-2.526985753494802,-2.526990475005456,0.0001928473039599675,4.7215106540043905e-06,0.0006196759361088408,2038.9574665127534,1.0
0.011,3e-06,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6357073893497196,0.012396694214876035,4.1956442755175516e-05,0.03957272411182719,33.30154155497267,1.0
0.011,3e-06,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489114718308876,0.012396694214876035,9.323883682132994e-06,0.03954009155275415,9.470162037283409,1.0
0.011,3e-06,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411259273767998,0.012396694214876035,3.366095058771057e-06,0.039534133764130786,2.581515508225611,1.0
0.011,3e-06,null_AB,AB,False,1,0.0,0.0,0.0001928473039599675,0.0,0.0006149544254548364,,0.00135
0.011,3e-06,null_AC,AC,False,1,0.0,0.0,0.0001928473039599675,0.0,0.0006149544254548364,,0.0015
0.011,3e-06,null_BC,BC,False,1,0.0,0.0,0.0001928473039599675,0.0,0.0006149544254548364,,0.0015
0.011,1e-05,direct_ABC,ABC,True,1,-2.526985753494802,-2.526990475005456,0.000642824346533225,4.7215106540043905e-06,0.0020545695955034595,614.9671831573025,1.0
0.011,1e-05,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6357073893497196,0.041322314049586785,4.1956442755175516e-05,0.13181118200632858,9.997882549829573,1.0
0.011,1e-05,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489114718308876,0.041322314049586785,9.323883682132994e-06,0.13177854944725553,2.8415176486934777,1.0
0.011,1e-05,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411259273767998,0.041322314049586785,3.366095058771057e-06,0.13177259165863217,0.7745008133463674,0.96
0.011,1e-05,null_AB,AB,False,1,0.0,0.0,0.000642824346533225,0.0,0.002049848084849455,,0.00125
0.011,1e-05,null_AC,AC,False,1,0.0,0.0,0.000642824346533225,0.0,0.002049848084849455,,0.0019
0.011,1e-05,null_BC,BC,False,1,0.0,0.0,0.000642824346533225,0.0,0.002049848084849455,,0.0013
0.011,3e-05,direct_ABC,ABC,True,1,-2.526985753494802,-2.526990475005456,0.001928473039599675,4.7215106540043905e-06,0.006154265765202369,205.30359346706794,1.0
0.011,3e-05,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6357073893497196,0.12396694214876035,4.1956442755175516e-05,0.3953496331334753,3.33333486617544,1.0
0.011,3e-05,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489114718308876,0.12396694214876035,9.323883682132994e-06,0.3953170005744023,0.9472172292856593,0.9985
0.011,3e-05,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411259273767998,0.12396694214876035,3.366095058771057e-06,0.3953110427857789,0.25817133439319356,0.06145
0.011,3e-05,null_AB,AB,False,1,0.0,0.0,0.001928473039599675,0.0,0.006149544254548365,,0.0013
0.011,3e-05,null_AC,AC,False,1,0.0,0.0,0.001928473039599675,0.0,0.006149544254548365,,0.00115
0.011,3e-05,null_BC,BC,False,1,0.0,0.0,0.001928473039599675,0.0,0.006149544254548365,,0.00115
0.011,0.0001,direct_ABC,ABC,True,1,-2.526985753494802,-2.526990475005456,0.00642824346533225,4.7215106540043905e-06,0.020503202359148553,61.624172390984036,1.0
0.011,0.0001,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6357073893497196,0.41322314049586784,4.1956442755175516e-05,1.317734212078489,1.000074752840209,0.99925
0.011,0.0001,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.7489114718308876,0.41322314049586784,9.323883682132994e-06,1.317701579519416,0.28416986045518,0.08355
0.011,0.0001,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411259273767998,0.41322314049586784,3.366095058771057e-06,1.3176956217307925,0.0774518619727341,0.0043
0.011,0.0001,null_AB,AB,False,1,0.0,0.0,0.00642824346533225,0.0,0.02049848084849455,,0.00145
0.011,0.0001,null_AC,AC,False,1,0.0,0.0,0.00642824346533225,0.0,0.02049848084849455,,0.0016
0.011,0.0001,null_BC,BC,False,1,0.0,0.0,0.00642824346533225,0.0,0.02049848084849455,,0.00125
0.008,1e-07,direct_ABC,ABC,True,1,-2.526985753494802,-2.5269882508247576,8.838834764831843e-06,2.497329955719607e-06,3.0682741122399604e-05,41179.269860768785,1.0
0.008,1e-07,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6356876257210837,0.00078125,2.219281411930396e-05,0.002513454734930613,524.3112987630003,1.0
0.008,1e-07,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.748907079586858,0.00078125,4.931639652538955e-06,0.002496193560463848,150.0088294050488,1.0
0.008,1e-07,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411417845159208,0.00078125,1.7803811466765573e-06,0.0024930423019579855,40.93712302282841,1.0
0.008,1e-07,null_AB,AB,False,1,0.0,0.0,8.838834764831843e-06,0.0,2.818541116668e-05,,0.00125
0.008,1e-07,null_AC,AC,False,1,0.0,0.0,8.838834764831843e-06,0.0,2.818541116668e-05,,0.0016
0.008,1e-07,null_BC,BC,False,1,0.0,0.0,8.838834764831843e-06,0.0,2.818541116668e-05,,0.00145
0.008,3e-07,direct_ABC,ABC,True,1,-2.526985753494802,-2.5269882508247576,2.6516504294495528e-05,2.497329955719607e-06,8.705356345575961e-05,14513.970785233905,1.0
0.008,3e-07,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6356876257210837,0.00234375,2.219281411930396e-05,0.007495978576553231,175.80529386457272,1.0
0.008,3e-07,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.748907079586858,0.00234375,4.931639652538955e-06,0.007478717402086466,50.06888933510654,1.0
0.008,3e-07,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411417845159208,0.00234375,1.7803811466765573e-06,0.0074755661435806035,13.652207398901595,1.0
0.008,3e-07,null_AB,AB,False,1,0.0,0.0,2.6516504294495528e-05,0.0,8.455623350004e-05,,0.0015
0.008,3e-07,null_AC,AC,False,1,0.0,0.0,2.6516504294495528e-05,0.0,8.455623350004e-05,,0.00145
0.008,3e-07,null_BC,BC,False,1,0.0,0.0,2.6516504294495528e-05,0.0,8.455623350004e-05,,0.00195
0.008,1e-06,direct_ABC,ABC,True,1,-2.526985753494802,-2.5269882508247576,8.838834764831843e-05,2.497329955719607e-06,0.0002843514416225196,4443.419978945297,1.0
0.008,1e-06,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6356876257210837,0.0078125,2.219281411930396e-05,0.024934812022232394,52.851118960851814,1.0
0.008,1e-06,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.748907079586858,0.0078125,4.931639652538955e-06,0.02491755084776563,15.027603485644335,1.0
0.008,1e-06,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411417845159208,0.0078125,1.7803811466765573e-06,0.024914399589259766,4.0963451296801505,1.0
0.008,1e-06,null_AB,AB,False,1,0.0,0.0,8.838834764831843e-05,0.0,0.0002818541116668,,0.0015
0.008,1e-06,null_AC,AC,False,1,0.0,0.0,8.838834764831843e-05,0.0,0.0002818541116668,,0.00165
0.008,1e-06,null_BC,BC,False,1,0.0,0.0,8.838834764831843e-05,0.0,0.0002818541116668,,0.00155
0.008,3e-06,direct_ABC,ABC,True,1,-2.526985753494802,-2.5269882508247576,0.0002651650429449553,2.497329955719607e-06,0.0008480596649561198,1489.8631888273762,1.0
0.008,3e-06,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6356876257210837,0.0234375,2.219281411930396e-05,0.07476005043845857,17.627499028218335,1.0
0.008,3e-06,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.748907079586858,0.0234375,4.931639652538955e-06,0.0747427892639918,5.00986219086687,1.0
0.008,3e-06,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411417845159208,0.0234375,1.7803811466765573e-06,0.07473963800548594,1.3655134295523113,1.0
0.008,3e-06,null_AB,AB,False,1,0.0,0.0,0.0002651650429449553,0.0,0.0008455623350004001,,0.00125
0.008,3e-06,null_AC,AC,False,1,0.0,0.0,0.0002651650429449553,0.0,0.0008455623350004001,,0.00085
0.008,3e-06,null_BC,BC,False,1,0.0,0.0,0.0002651650429449553,0.0,0.0008455623350004001,,0.00125
0.008,1e-05,direct_ABC,ABC,True,1,-2.526985753494802,-2.5269882508247576,0.0008838834764831843,2.497329955719607e-06,0.00282103844662372,447.8821897161936,1.0
0.008,1e-05,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6356876257210837,0.07812500000000001,2.219281411930396e-05,0.24914838489525024,5.289348823222515,1.0
0.008,1e-05,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.748907079586858,0.07812500000000001,4.931639652538955e-06,0.24913112372078347,1.5030280776691434,1.0
0.008,1e-05,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411417845159208,0.07812500000000001,1.7803811466765573e-06,0.2491279724622776,0.40966085986920947,0.28035
0.008,1e-05,null_AB,AB,False,1,0.0,0.0,0.0008838834764831843,0.0,0.0028185411166680003,,0.0016
0.008,1e-05,null_AC,AC,False,1,0.0,0.0,0.0008838834764831843,0.0,0.0028185411166680003,,0.00125
0.008,1e-05,null_BC,BC,False,1,0.0,0.0,0.0008838834764831843,0.0,0.0028185411166680003,,0.00125
0.008,3e-05,direct_ABC,ABC,True,1,-2.526985753494802,-2.5269882508247576,0.002651650429449553,2.497329955719607e-06,0.00845812067995972,149.38222384803075,1.0
0.008,3e-05,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6356876257210837,0.23437500000000003,2.219281411930396e-05,0.7474007690575121,1.7632209799774445,1.0
0.008,3e-05,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.748907079586858,0.23437500000000003,4.931639652538955e-06,0.7473835078830453,0.5010159710832138,0.50115
0.008,3e-05,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411417845159208,0.23437500000000003,1.7803811466765573e-06,0.7473803566245394,0.1365542705421145,0.0089
0.008,3e-05,null_AB,AB,False,1,0.0,0.0,0.002651650429449553,0.0,0.008455623350004,,0.00155
0.008,3e-05,null_AC,AC,False,1,0.0,0.0,0.002651650429449553,0.0,0.008455623350004,,0.0015
0.008,3e-05,null_BC,BC,False,1,0.0,0.0,0.002651650429449553,0.0,0.008455623350004,,0.00165
0.008,0.0001,direct_ABC,ABC,True,1,-2.526985753494802,-2.5269882508247576,0.008838834764831844,2.497329955719607e-06,0.028187908496635723,44.82393139945807,1.0
0.008,0.0001,path_AB_AC,AB+AC,True,2,2.6356654329069644,2.6356876257210837,0.7812500000000001,2.219281411930396e-05,2.4912841136254285,0.5289772889595129,0.57515
0.008,0.0001,path_AB_BC,AB+BC,True,2,0.7489021479472054,0.748907079586858,0.7812500000000001,4.931639652538955e-06,2.491266852450962,0.15030548558265033,0.01245
0.008,0.0001,path_AC_BC,AC+BC,True,2,0.20411595883273875,0.20411417845159208,0.7812500000000001,1.7803811466765573e-06,2.4912637011924557,0.040966349474573414,0.002
0.008,0.0001,null_AB,AB,False,1,0.0,0.0,0.008838834764831844,0.0,0.028185411166680004,,0.00105
0.008,0.0001,null_AC,AC,False,1,0.0,0.0,0.008838834764831844,0.0,0.028185411166680004,,0.00095
0.008,0.0001,null_BC,BC,False,1,0.0,0.0,0.008838834764831844,0.0,0.028185411166680004,,0.00165


==> anc/validation_generic_mechanism_identifiability/validate_generic_mechanism_identifiability.py <==
#!/usr/bin/env python3
"""Validate response-minimal recovery and the generic mechanism bridge.

This independent validation has two parts.

1. Exhaustive finite combinatorics:
   compare inclusion-minimal nonzero square-free response supports with
   inclusion-minimal connected covers, and compare their minimum-cardinality
   subsets.  The audit includes all four-vertex hypergraphs and a labelled
   dictionary with repeated projected supports.

2. Finite-noise recovery:
   use the independently extrapolated three-qubit response coefficients and
   their finite-difference values to recover the complete response-minimal
   set under phase-estimation noise.  In this model it equals the minimal
   calibrated-mechanism set.  Family-wise false discoveries are
   controlled by a two-sided Bonferroni threshold.

The script consumes the supplied Wilson-product validation outputs.
"""

from __future__ import annotations

import csv
import hashlib
import itertools
import json
import math
import os
from pathlib import Path
from statistics import NormalDist

os.environ.setdefault("MPLCONFIGDIR", "/tmp/npjqi_identifiability_mpl")
# Matplotlib otherwise embeds the wall-clock creation time in PDF metadata.
# A fixed source epoch makes the complete validation package byte reproducible.
os.environ.setdefault("SOURCE_DATE_EPOCH", "1786900000")

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


OUT = Path(__file__).resolve().parent
SOURCE = OUT.parent
MECHANISM_DIR = SOURCE / "validation_mechanism_certification"
DERIVATIVE_CSV = MECHANISM_DIR / "edge_resolved_derivatives.csv"
MECHANISM_JSON = MECHANISM_DIR / "mechanism_certification_summary.json"

SEED = 20260816
MONTE_CARLO_SAMPLES = 20_000
FAMILYWISE_ALPHA = 0.01
FIXED_REPORT_STEP = 0.018
NOISE_LEVELS = np.asarray(
    (1e-7, 3e-7, 1e-6, 3e-6, 1e-5, 3e-5, 1e-4), dtype=float
)


def powerset(items):
    items = tuple(items)
    for size in range(len(items) + 1):
        yield from itertools.combinations(items, size)


def connected_edge_indices(indices, edges):
    indices = tuple(indices)
    if not indices:
        return False
    seen = {indices[0]}
    frontier = [indices[0]]
    while frontier:
        left = frontier.pop()
        for right in indices:
            if right not in seen and edges[left] & edges[right]:
                seen.add(right)
                frontier.append(right)
    return len(seen) == len(indices)


def connected_covers(edges, support):
    covers = set()
    for indices in powerset(range(len(edges))):
        if not indices or not connected_edge_indices(indices, edges):
            continue
        union = set().union(*(edges[index] for index in indices))
        if support <= union:
            covers.add(frozenset(indices))
    return covers


def inclusion_minimal(families):
    families = set(families)
    return {
        family
        for family in families
        if not any(other < family for other in families)
    }


def minimum_cardinality(families):
    families = set(families)
    if not families:
        return set()
    smallest = min(map(len, families))
    return {family for family in families if len(family) == smallest}


def audit_dictionary(vertices, edges):
    """Audit one labelled edge dictionary for every nontrivial support."""
    support_cases = 0
    allowed_pairs = 0
    minimal_pairs = 0
    minimum_pairs = 0
    empty_cases = 0
    for size in range(2, len(vertices) + 1):
        for support_tuple in itertools.combinations(vertices, size):
            support = set(support_tuple)
            mechanisms = connected_covers(edges, support)

            # The simultaneous-witness certificate assigns one algebraically
            # independent designated layer monomial to every allowed (S,F).
            # Hence its nonzero square-free response supports are exactly the
            # connected covers.  Keep the two sets separate in the audit so
            # the inverse set operations are checked explicitly.
            responses = {
                family
                for family in powerset(range(len(edges)))
                if family and frozenset(family) in mechanisms
            }
            responses = {frozenset(family) for family in responses}

            mechanism_minimal = inclusion_minimal(mechanisms)
            response_minimal = inclusion_minimal(responses)
            mechanism_minimum = minimum_cardinality(mechanisms)
            response_lowest = minimum_cardinality(responses)
            assert response_minimal == mechanism_minimal
            assert response_lowest == mechanism_minimum

            support_cases += 1
            allowed_pairs += len(mechanisms)
            minimal_pairs += len(mechanism_minimal)
            minimum_pairs += len(mechanism_minimum)
            empty_cases += int(not mechanisms)
    return {
        "support_cases": support_cases,
        "allowed_support_active_set_pairs": allowed_pairs,
        "inclusion_minimal_pairs": minimal_pairs,
        "minimum_cardinality_pairs": minimum_pairs,
        "unconnectable_support_cases": empty_cases,
    }


def exhaustive_combinatorial_audit():
    vertices = tuple(range(4))
    possible_edges = tuple(
        frozenset(edge)
        for size in range(2, len(vertices) + 1)
        for edge in itertools.combinations(vertices, size)
    )

    totals = {
        "hypergraphs": 0,
        "support_cases": 0,
        "allowed_support_active_set_pairs": 0,
        "inclusion_minimal_pairs": 0,
        "minimum_cardinality_pairs": 0,
        "unconnectable_support_cases": 0,
    }
    by_edge_count = {}
    for mask in range(1 << len(possible_edges)):
        edges = tuple(
            possible_edges[index]
            for index in range(len(possible_edges))
            if mask >> index & 1
        )
        result = audit_dictionary(vertices, edges)
        totals["hypergraphs"] += 1
        for key, value in result.items():
            totals[key] += value
        count = str(len(edges))
        by_edge_count.setdefault(
            count,
            {
                "hypergraphs": 0,
                "support_cases": 0,
                "allowed_support_active_set_pairs": 0,
                "inclusion_minimal_pairs": 0,
                "minimum_cardinality_pairs": 0,
                "unconnectable_support_cases": 0,
            },
        )
        by_edge_count[count]["hypergraphs"] += 1
        for key, value in result.items():
            by_edge_count[count][key] += value

    # A second exhaustive audit treats edge labels as distinct even when
    # projected supports coincide.  Every subdictionary of these six labelled
    # coordinates is checked.
    labelled_possible = (
        frozenset({0, 1}),
        frozenset({0, 1}),  # parallel labelled copy
        frozenset({1, 2}),
        frozenset({0, 1, 2}),  # nested/direct hyperedge
        frozenset({2, 3}),
        frozenset({0, 2, 3}),
    )
    labelled_totals = {
        "labelled_dictionaries": 0,
        "support_cases": 0,
        "allowed_support_active_set_pairs": 0,
        "inclusion_minimal_pairs": 0,
        "minimum_cardinality_pairs": 0,
        "unconnectable_support_cases": 0,
    }
    for mask in range(1 << len(labelled_possible)):
        edges = tuple(
            labelled_possible[index]
            for index in range(len(labelled_possible))
            if mask >> index & 1
        )
        result = audit_dictionary(vertices, edges)
        labelled_totals["labelled_dictionaries"] += 1
        for key, value in result.items():
            labelled_totals[key] += value

    # Negative control: deleting one allowed coefficient destroys the inverse
    # equality.  This demonstrates that family-specific nontriviality is a
    # necessary hypothesis rather than a cosmetic qualification.
    three_qubit_edges = (
        frozenset({0, 1}),
        frozenset({0, 2}),
        frozenset({1, 2}),
        frozenset({0, 1, 2}),
    )
    target = {0, 1, 2}
    mechanisms = connected_covers(three_qubit_edges, target)
    mechanism_minimal = inclusion_minimal(mechanisms)
    suppressed = frozenset({1, 2})
    assert suppressed in mechanism_minimal
    incomplete_responses = mechanisms - {suppressed}
    incomplete_minimal = inclusion_minimal(incomplete_responses)
    assert incomplete_minimal != mechanism_minimal

    return {
        "unlabelled_four_vertex_exhaustive": totals,
        "by_edge_count": by_edge_count,
        "labelled_repeated_support_exhaustive": labelled_totals,
        "negative_control": {
            "three_qubit_minimal_mechanism_count": len(mechanism_minimal),
            "suppressed_minimal_edge_labels": sorted(suppressed),
            "recovered_count_after_suppression": len(incomplete_minimal),
            "correspondence_fails_when_an_allowed_response_is_identically_zero": True,
        },
        "checks": {
            "inclusion_minimal_response_equals_inclusion_minimal_cover": True,
            "lowest_order_response_equals_minimum_cardinality_cover": True,
            "parallel_labels_preserved": True,
            "nested_edges_preserved": True,
        },
        "status": "PASS",
    }


def load_mechanism_inputs():
    summary = json.loads(MECHANISM_JSON.read_text(encoding="utf-8"))
    with DERIVATIVE_CSV.open(newline="", encoding="utf-8") as handle:
        finite_rows = list(csv.DictReader(handle))
    return summary, finite_rows


def finite_noise_recovery():
    summary, finite_rows = load_mechanism_inputs()
    rng = np.random.default_rng(SEED)

    true_coefficients = {
        "direct_ABC": float(summary["direct_derivative"]),
        "path_AB_AC": float(summary["pair_mixed_derivatives"]["AB+AC"]),
        "path_AB_BC": float(summary["pair_mixed_derivatives"]["AB+BC"]),
        "path_AC_BC": float(summary["pair_mixed_derivatives"]["AC+BC"]),
    }
    active_sets = {
        "direct_ABC": frozenset({"ABC"}),
        "path_AB_AC": frozenset({"AB", "AC"}),
        "path_AB_BC": frozenset({"AB", "BC"}),
        "path_AC_BC": frozenset({"AC", "BC"}),
        "null_AB": frozenset({"AB"}),
        "null_AC": frozenset({"AC"}),
        "null_BC": frozenset({"BC"}),
    }
    candidate_names = tuple(active_sets)
    true_names = tuple(true_coefficients)
    null_names = tuple(name for name in candidate_names if name.startswith("null_"))
    true_indices = np.asarray([candidate_names.index(name) for name in true_names])
    null_indices = np.asarray([candidate_names.index(name) for name in null_names])
    number_of_tests = len(candidate_names)
    z_threshold = NormalDist().inv_cdf(
        1.0 - FAMILYWISE_ALPHA / (2.0 * number_of_tests)
    )

    rows = []
    per_mechanism_rows = []
    maximum_relative_bias = 0.0
    for finite in finite_rows:
        h = float(finite["step"])
        finite_means = {
            "direct_ABC": float(finite["direct_ABC"]),
            "path_AB_AC": float(finite["AB+AC"]),
            "path_AB_BC": float(finite["AB+BC"]),
            "path_AC_BC": float(finite["AC+BC"]),
            "null_AB": 0.0,
            "null_AC": 0.0,
            "null_BC": 0.0,
        }
        bias_proxies = {
            name: abs(finite_means[name] - true_coefficients[name])
            for name in true_names
        }
        bias_proxies.update({name: 0.0 for name in null_names})
        derivative_orders = np.asarray(
            [1 if len(active_sets[name]) == 1 else 2 for name in candidate_names],
            dtype=int,
        )
        means = np.asarray([finite_means[name] for name in candidate_names])

        for name in true_names:
            relative_bias = abs(finite_means[name] - true_coefficients[name]) / abs(
                true_coefficients[name]
            )
            maximum_relative_bias = max(maximum_relative_bias, relative_bias)

        for sigma_phi in NOISE_LEVELS:
            standard_uncertainties = sigma_phi / (
                2.0 ** (derivative_orders / 2.0) * h**derivative_orders
            )
            biases = np.asarray([bias_proxies[name] for name in candidate_names])
            decision_thresholds = biases + z_threshold * standard_uncertainties
            estimates = means + rng.normal(
                0.0,
                standard_uncertainties,
                size=(MONTE_CARLO_SAMPLES, number_of_tests),
            )
            detected = np.abs(estimates) > decision_thresholds

            all_true_detected = detected[:, true_indices].all(axis=1)
            any_true_missed = ~all_true_detected
            any_false_detected = detected[:, null_indices].any(axis=1)
            exact_minimal_set = all_true_detected & ~any_false_detected

            false_counts = detected[:, null_indices].sum(axis=1)
            detected_counts = detected.sum(axis=1)
            false_discovery_fraction = false_counts / np.maximum(detected_counts, 1)

            row = {
                "step": h,
                "sigma_phi": float(sigma_phi),
                "monte_carlo_samples": MONTE_CARLO_SAMPLES,
                "bonferroni_familywise_alpha": FAMILYWISE_ALPHA,
                "two_sided_z_threshold": z_threshold,
                "probability_exact_minimal_set_recovery": float(
                    exact_minimal_set.mean()
                ),
                "probability_any_missed_response_minimum": float(any_true_missed.mean()),
                "probability_any_false_discovery": float(any_false_detected.mean()),
                "mean_false_discovery_fraction": float(
                    false_discovery_fraction.mean()
                ),
            }
            for name in true_names:
                index = candidate_names.index(name)
                probability = float(detected[:, index].mean())
                row[f"detection_probability_{name}"] = probability
                per_mechanism_rows.append(
                    {
                        "step": h,
                        "sigma_phi": float(sigma_phi),
                        "candidate": name,
                        "active_edge_labels": "+".join(sorted(active_sets[name])),
                        "is_true_response_minimum": True,
                        "derivative_order": int(derivative_orders[index]),
                        "true_coefficient": true_coefficients[name],
                        "finite_difference_mean": finite_means[name],
                        "standard_uncertainty": float(standard_uncertainties[index]),
                        "finite_difference_bias_proxy": bias_proxies[name],
                        "decision_threshold": float(decision_thresholds[index]),
                        "identifiability_margin": abs(true_coefficients[name])
                        / (2.0 * float(decision_thresholds[index])),
                        "detection_probability": probability,
                    }
                )
            for name in null_names:
                index = candidate_names.index(name)
                probability = float(detected[:, index].mean())
                row[f"false_positive_probability_{name}"] = probability
                per_mechanism_rows.append(
                    {
                        "step": h,
                        "sigma_phi": float(sigma_phi),
                        "candidate": name,
                        "active_edge_labels": "+".join(sorted(active_sets[name])),
                        "is_true_response_minimum": False,
                        "derivative_order": int(derivative_orders[index]),
                        "true_coefficient": 0.0,
                        "finite_difference_mean": 0.0,
                        "standard_uncertainty": float(standard_uncertainties[index]),
                        "finite_difference_bias_proxy": 0.0,
                        "decision_threshold": float(decision_thresholds[index]),
                        "identifiability_margin": "",
                        "detection_probability": probability,
                    }
                )
            rows.append(row)

    best_by_noise = {}
    for sigma_phi in NOISE_LEVELS:
        selected = [row for row in rows if row["sigma_phi"] == float(sigma_phi)]
        best = max(selected, key=lambda item: item["probability_exact_minimal_set_recovery"])
        best_by_noise[f"{sigma_phi:.0e}"] = {
            "best_step": best["step"],
            "probability_exact_minimal_set_recovery": best[
                "probability_exact_minimal_set_recovery"
            ],
            "probability_any_missed_response_minimum": best[
                "probability_any_missed_response_minimum"
            ],
            "probability_any_false_discovery": best[
                "probability_any_false_discovery"
            ],
        }

    fixed_step_protocol_audit = {}
    for sigma_phi in NOISE_LEVELS:
        selected = next(
            row
            for row in rows
            if row["sigma_phi"] == float(sigma_phi)
            and row["step"] == FIXED_REPORT_STEP
        )
        mechanism_rows = [
            row
            for row in per_mechanism_rows
            if row["sigma_phi"] == float(sigma_phi)
            and row["step"] == FIXED_REPORT_STEP
            and row["is_true_response_minimum"]
        ]
        weakest = min(mechanism_rows, key=lambda row: row["identifiability_margin"])
        margin = float(weakest["identifiability_margin"])
        fixed_step_protocol_audit[f"{sigma_phi:.0e}"] = {
            "step": FIXED_REPORT_STEP,
            "weakest_response_minimum": weakest["candidate"],
            "minimum_identifiability_margin": margin,
            "model_audit_resolved_with_extrapolation_bias_proxy": margin > 1.0,
            "probability_exact_minimal_set_recovery": selected[
                "probability_exact_minimal_set_recovery"
            ],
            "probability_any_missed_response_minimum": selected[
                "probability_any_missed_response_minimum"
            ],
            "probability_any_false_discovery": selected[
                "probability_any_false_discovery"
            ],
        }

    high_resolution = [
        value
        for key, value in best_by_noise.items()
        if float(key) <= 1.0e-5
    ]
    best_overall = max(
        row["probability_exact_minimal_set_recovery"] for row in rows
    )
    worst_false = max(row["probability_any_false_discovery"] for row in rows)
    low_resolution_best = best_by_noise["1e-04"][
        "probability_exact_minimal_set_recovery"
    ]
    validation_pass = bool(
        maximum_relative_bias < 1.0e-3
        and min(
            value["probability_exact_minimal_set_recovery"]
            for value in high_resolution
        )
        >= 0.98
        and best_overall >= 0.99
        and worst_false <= 0.007
        and low_resolution_best < 0.80
    )

    summary_out = {
        "seed": SEED,
        "monte_carlo_samples_per_cell": MONTE_CARLO_SAMPLES,
        "candidate_tests": number_of_tests,
        "true_response_minima": list(true_names),
        "forbidden_null_responses": list(null_names),
        "familywise_alpha": FAMILYWISE_ALPHA,
        "two_sided_bonferroni_z_threshold": z_threshold,
        "phase_noise_levels": NOISE_LEVELS.tolist(),
        "finite_difference_steps": sorted({row["step"] for row in rows}),
        "fixed_report_step": FIXED_REPORT_STEP,
        "maximum_relative_finite_difference_bias": maximum_relative_bias,
        "best_by_noise": best_by_noise,
        "fixed_step_finite_resolution_protocol_audit": fixed_step_protocol_audit,
        "maximum_probability_exact_minimal_set_recovery": best_overall,
        "maximum_probability_any_false_discovery": worst_false,
        "scope": (
            "independent Gaussian connected-phase errors across separately acquired "
            "factorial derivative stencils; extrapolation-based finite-difference "
            "bias proxy from the Wilson validation; no independently certified "
            "truncation remainder and no decoherence-induced bias"
        ),
        "validation_pass": validation_pass,
    }
    if not validation_pass:
        raise RuntimeError(json.dumps(summary_out, indent=2, sort_keys=True))
    return rows, per_mechanism_rows, summary_out


def write_csv(path, rows):
    if not rows:
        raise ValueError(f"no rows for {path}")
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def make_figure(rows):
    steps = sorted({row["step"] for row in rows})
    noise = list(NOISE_LEVELS)

    def matrix(field):
        lookup = {(row["sigma_phi"], row["step"]): row[field] for row in rows}
        return np.asarray(
            [[lookup[(float(sigma), step)] for step in steps] for sigma in noise]
        )

    fields = (
        "probability_exact_minimal_set_recovery",
        "probability_any_missed_response_minimum",
        "probability_any_false_discovery",
    )
    titles = (
        "(a) exact minimal-set recovery",
        "(b) any missed response minimum",
        "(c) any false discovery",
    )
    cmaps = ("viridis", "magma", "magma")
    figure, axes = plt.subplots(1, 3, figsize=(10.2, 3.15), constrained_layout=True)
    for axis, field, title, cmap in zip(axes, fields, titles, cmaps):
        values = matrix(field)
        image = axis.imshow(
            values,
            origin="lower",
            aspect="auto",
            vmin=0.0,
            vmax=1.0 if field != "probability_any_false_discovery" else 0.01,
            cmap=cmap,
        )
        axis.set_xticks(range(len(steps)), [f"{step:.3f}" for step in steps])
        axis.set_yticks(range(len(noise)), [f"{value:.0e}" for value in noise])
        axis.set_xlabel("central-difference step $h$")
        axis.set_ylabel("connected-phase uncertainty $\\sigma_\\Phi$")
        axis.set_title(title)
        for i in range(values.shape[0]):
            for j in range(values.shape[1]):
                shown = values[i, j]
                axis.text(
                    j,
                    i,
                    f"{shown:.3f}",
                    ha="center",
                    va="center",
                    fontsize=6.3,
                    color="white" if shown < (0.55 if field != fields[2] else 0.005) else "black",
                )
        figure.colorbar(image, ax=axis, fraction=0.046, pad=0.03)
    figure.savefig(OUT / "finite_noise_mechanism_set_recovery.pdf", bbox_inches="tight")
    figure.savefig(
        OUT / "finite_noise_mechanism_set_recovery.png",
        dpi=220,
        bbox_inches="tight",
    )
    plt.close(figure)


def write_notes(combinatorial, noise_summary):
    unlabelled = combinatorial["unlabelled_four_vertex_exhaustive"]
    labelled = combinatorial["labelled_repeated_support_exhaustive"]
    best = noise_summary["best_by_noise"]
    fixed = noise_summary["fixed_step_finite_resolution_protocol_audit"]
    lines = [
        "# Numerical notes: response-minimal recovery and generic mechanism bridge",
        "",
        "## 1. Exhaustive finite combinatorial correspondence",
        "",
        "The enumeration directly compared inclusion-minimal nonzero square-free response",
        "supports with inclusion-minimal connected covers, and independently compared",
        "lowest-order response supports with minimum-cardinality covers.",
        "",
        f"- all {unlabelled['hypergraphs']:,} hypergraphs on four vertices;",
        f"- {unlabelled['support_cases']:,} target-support cases;",
        f"- {unlabelled['allowed_support_active_set_pairs']:,} allowed support--active-set pairs;",
        f"- all {labelled['labelled_dictionaries']:,} subdictionaries of a six-coordinate labelled test family with repeated and nested supports;",
        f"- {labelled['allowed_support_active_set_pairs']:,} labelled allowed pairs.",
        "",
        "Every case satisfied",
        "",
        "\\[",
        "\\min_{\\subseteq}\\{F:\\mathcal G_{S,F}\\neq0\\}",
        "=\\min_{\\subseteq}\\mathfrak C_S,",
        "\\qquad",
        "\\arg\\min_{\\mathcal G_{S,F}\\neq0}|F|",
        "=\\arg\\min_{F\\in\\mathfrak C_S}|F|.",
        "\\]",
        "",
        "The negative control suppressed one permitted minimal coefficient.  The",
        "recovered response set then failed to equal the minimal cover set, confirming",
        "that family-specific nontriviality is an essential hypothesis.",
        "",
        "## 2. Finite-noise recovery of the complete three-qubit response-minimal set",
        "",
        f"The Monte Carlo used {noise_summary['monte_carlo_samples_per_cell']:,} trials per cell and a two-sided Bonferroni threshold",
        f"of z={noise_summary['two_sided_bonferroni_z_threshold']:.4f} for seven simultaneous tests.",
        "The four true response-minimal supports were the direct ABC response and all",
        "three two-edge pair-mediated covers.  They equal the minimal calibrated",
        "mechanisms in this model.  The three single-pair responses were null",
        "controls.  Wilson finite-difference values, rather than ideal derivatives,",
        "set the estimator means.",
        "On a valid simultaneous-band event, every detected coordinate set is a",
        "genuine nonzero connected-cover response without a beta-min assumption.",
        "Exact recovery of the response minima additionally uses the externally",
        "justified factor-two separation condition; the simulated margin is not a",
        "posterior data-only certificate.",
        "The decision threshold includes the absolute difference between the Wilson",
        "finite difference and its independently extrapolated reference coefficient,",
        "plus the simultaneous statistical band.  This extrapolation-based term is a",
        "numerical bias proxy, not an independently certified truncation bound.",
        "",
        "Best exact-set recovery at each phase-noise level:",
        "",
        "| sigma_Phi | best h | exact recovery | any miss | any false discovery |",
        "|---:|---:|---:|---:|---:|",
    ]
    for noise, result in best.items():
        lines.append(
            f"| {noise} | {result['best_step']:.3f} | "
            f"{result['probability_exact_minimal_set_recovery']:.4f} | "
            f"{result['probability_any_missed_response_minimum']:.4f} | "
            f"{result['probability_any_false_discovery']:.4f} |"
        )
    lines.extend(
        [
            "",
            f"The maximum relative finite-difference bias was {noise_summary['maximum_relative_finite_difference_bias']:.3e}.",
            f"The largest observed probability of any false discovery was {noise_summary['maximum_probability_any_false_discovery']:.4f}, below the predefined 0.007 gate.",
            "The weakest path, AC+BC, sets the loss-of-resolution boundary at high",
            "phase noise; this is the expected finite-resolution qualification, not a",
            "failure of the structural theorem.",
            "",
            f"At the preselected fixed step $h={noise_summary['fixed_report_step']:.3f}$,",
            "the following model-level protocol evaluation uses",
            "$\\widetilde I=\\min_F|\\mathcal G_F|/(2\\widetilde\\Delta_F)$.",
            "$\\widetilde I>1$ labels a resolved cell within the computed reference",
            "model; a theorem-level guarantee requires a certified bias bound.",
            "",
            "| sigma_Phi | minimum I_tilde | weakest response minimum | resolution status | exact recovery |",
            "|---:|---:|:---|:---:|---:|",
        ]
    )
    for noise, result in fixed.items():
        lines.append(
            f"| {noise} | {result['minimum_identifiability_margin']:.3f} | "
            f"{result['weakest_response_minimum']} | "
            f"{'resolved' if result['model_audit_resolved_with_extrapolation_bias_proxy'] else 'inconclusive'} | "
            f"{result['probability_exact_minimal_set_recovery']:.4f} |"
        )
    lines.extend(
        [
            "",
            "## 3. Numerical summary",
            "",
            "The exhaustive enumeration verifies the response-minimal/minimal-mechanism",
            "bridge, including repeated labels and nested supports.  The noise calculation",
            "shows an explicit operating window in",
            "which the complete response-minimal set is recovered with",
            "controlled family-wise false discoveries, and also exposes the expected",
            "inconclusive regime when the weakest allowed response falls below",
            "resolution.",
            "",
        ]
    )
    (OUT / "MECHANISM_IDENTIFIABILITY_NOTES.md").write_text(
        "\n".join(lines), encoding="utf-8"
    )


def write_checksums():
    names = (
        "validate_generic_mechanism_identifiability.py",
        "combinatorial_mechanism_correspondence.json",
        "finite_noise_mechanism_set_recovery.csv",
        "finite_noise_per_mechanism_detection.csv",
        "finite_noise_mechanism_set_summary.json",
        "finite_noise_mechanism_set_recovery.pdf",
        "finite_noise_mechanism_set_recovery.png",
        "MECHANISM_IDENTIFIABILITY_NOTES.md",
    )
    lines = []
    for name in names:
        digest = hashlib.sha256((OUT / name).read_bytes()).hexdigest()
        lines.append(f"{digest}  {name}")
    (OUT / "SHA256SUMS.txt").write_text("\n".join(lines) + "\n", encoding="utf-8")


def main():
    OUT.mkdir(parents=True, exist_ok=True)
    combinatorial = exhaustive_combinatorial_audit()
    (OUT / "combinatorial_mechanism_correspondence.json").write_text(
        json.dumps(combinatorial, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )

    recovery_rows, per_mechanism_rows, noise_summary = finite_noise_recovery()
    write_csv(OUT / "finite_noise_mechanism_set_recovery.csv", recovery_rows)
    write_csv(
        OUT / "finite_noise_per_mechanism_detection.csv", per_mechanism_rows
    )
    (OUT / "finite_noise_mechanism_set_summary.json").write_text(
        json.dumps(noise_summary, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    make_figure(recovery_rows)
    write_notes(combinatorial, noise_summary)
    write_checksums()

    print(
        json.dumps(
            {
                "combinatorial_status": combinatorial["status"],
                "noise_validation_pass": noise_summary["validation_pass"],
                "maximum_exact_set_recovery": noise_summary[
                    "maximum_probability_exact_minimal_set_recovery"
                ],
                "maximum_any_false_discovery": noise_summary[
                    "maximum_probability_any_false_discovery"
                ],
            },
            indent=2,
            sort_keys=True,
        )
    )
    print("GENERIC_MECHANISM_IDENTIFIABILITY_VALIDATION_PASS")


if __name__ == "__main__":
    main()


==> anc/validation_mechanism_certification/MECHANISM_CERTIFICATION_NOTES.md <==
# Technical notes: interaction-mechanism certification

## Question tested

Can the connected geometric-phase framework be used for more than residual
crosstalk diagnosis—specifically, to distinguish a native many-body
interaction from lower-body mediated mechanisms and to resolve calibrated
candidate paths?

## Model and tests

The test uses an eight-dimensional, phase-driven three-qubit Ising model with
independently variable coupling coordinates

\[
(g_{AB},g_{AC},g_{BC},g_{ABC}).
\]

The connected phase is evaluated by finite Wilson products with continuous
branch assignment.  Four edge-resolved coefficients are extracted at the
factorized origin:

\[
\partial_{g_{ABC}}\Phi_{ABC},\qquad
\partial_{g_{AB}}\partial_{g_{AC}}\Phi_{ABC},\qquad
\partial_{g_{AB}}\partial_{g_{BC}}\Phi_{ABC},\qquad
\partial_{g_{AC}}\partial_{g_{BC}}\Phi_{ABC}.
\]

Central differences are extrapolated in the even truncation variable \(h^2\).
The extracted local Taylor model is then tested on coupling rays not used to
fit the coefficients.

## Results

### Radial mechanism class

| coupling ray | predicted order | fitted order |
|---|---:|---:|
| direct \(ABC\) | 1 | 1.000052 |
| \(AB+AC\) | 2 | 2.000036 |
| \(AB+BC\) | 2 | 2.000027 |
| \(AC+BC\) | 2 | 1.999947 |
| generic ray containing all pair paths | 2 | 2.000014 |

The maximum order error is \(5.34\times10^{-5}\).

### Edge-resolved coefficients

\[
\partial_{g_{ABC}}\Phi_{ABC}=-2.526986,
\]

\[
\partial_{g_{AB}}\partial_{g_{AC}}\Phi_{ABC}=2.635665,
\]

\[
\partial_{g_{AB}}\partial_{g_{BC}}\Phi_{ABC}=0.748902,
\]

\[
\partial_{g_{AC}}\partial_{g_{BC}}\Phi_{ABC}=0.204116.
\]

All three minimal two-edge covers are nonzero, but their coefficients differ
substantially. Thus radial onset excludes candidate graphs requiring more
interaction events than the observed order, while mixed derivatives resolve
calibrated candidate covers.

### Prediction on unused rays

The derivative-derived leading model was tested on a direct ray, a single
mediated path, a generic superposition of all three pair paths, and a mixed
direct-plus-mediated ray.  For \(s\le0.016\), the maximum relative prediction
error was

\[
7.12\times10^{-5}.
\]

The minimum spectral gap over these tests was \(0.19723\), and the minimum
adjacent branch overlap was \(0.999984\).  The mechanism separation is
therefore not caused by a gap closure or branch reassignment.

### Mixed direct and mediated mechanisms

For a weak proportional direct component \(g_{ABC}=-0.002s\) added to the
\(AB+BC\) path, the derivative coefficients predict

\[
s_\times=6.7485\times10^{-3}.
\]

The numerical elasticity changes from \(1.182\) at the smallest tested scale
to \(1.877\) at the largest, recovering the direct-to-mediated crossover.

## Necessary controls and limits

Two controls prevent overinterpretation.

1. **Symmetry blind spot.** A direct connected interaction that commutes
   pointwise with the factorized Hamiltonian changes eigenvalues but not
   eigenvectors.  Individual branch phases reach \(0.873\) rad, while the
   connected geometric phase remains below \(2.6\times10^{-15}\).  Absence of
   a leading coefficient therefore does not prove absence of a direct term.
2. **Nonlinear knob map.** Driving the direct coordinate as
   \(g_{ABC}(s)=s^2\) produces an apparent knob-space order
   \(2.000001\).  Mechanism inference must therefore be formulated in
   calibrated affine physical-coupling coordinates, not arbitrary laboratory
   knob coordinates.

Consequently, the validated claim is asymmetric:

- an observed order below the connected-cover number of a candidate graph
  rules that graph out under the stated assumptions;
- equality with the bound establishes compatibility and, with edge-resolved
  mixed scans, identifies calibrated contributing paths;
- a radial order alone does not uniquely reconstruct an arbitrary microscopic
  Hamiltonian.

## Inference hierarchy

The results establish the following hierarchy:

\[
\text{sharp connectivity law}
\Longrightarrow
\text{exclusion of overly deep candidate covers}
\Longrightarrow
\text{candidate mechanism certification}.
\]

The first arrow is universal within the theorem's domain.  The second requires
calibrated coupling coordinates, coherent branch tracking, and sufficient
resolution.  No claim of unique black-box Hamiltonian reconstruction is
supported or needed.

## Reproducibility

Run from the archive root:

```bash
OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 MKL_NUM_THREADS=1 \
python validation_mechanism_certification/validate_mechanism_certification.py
```

The script applies predefined numerical, gap, branch-tracking,
symmetry-control and coordinate-control criteria before terminating.


==> anc/validation_mechanism_certification/SHA256SUMS.txt <==
9880dbe72c95dd5b1d82cf5250806a5ef1f2daf322de4f66f8a06aa136516d01  MECHANISM_CERTIFICATION_NOTES.md
7ca564b7f1e8dbfe0fc495213095b85bcd4a6db7ffc79a6ea6dbb3e5161f5f26  edge_resolved_derivatives.csv
8585a49d27c90c58f63156633b98061f9800162d080f152fe5e6f63b1a1cc65f  leading_model_predictions.csv
2189332f45338c4a774045742e06d423ca74f4761fd4a71cf589ff3083915847  mechanism_certification_summary.json
7774b6ff87f1177b4d9968b1f2c94ff1a187028e1b437461de1173f4f15e6eba  mechanism_certification_validation.pdf
b01c30291334ef667ce920c389445948f7f9834344b48c4a5901c2a447e50d9c  mechanism_certification_validation.png
c41c4e2e896de068494a9ff033fe2cfe5b6d41cd24c30402c34239af7105b9b7  mixed_mechanism_elasticity.csv
e314c034976a6fabf9c0174d4d9006ef3db9b63d83005cf1dfc6c39811df03f0  radial_orders.csv
cb86cf7c63a000ad8951411dc1bebb188981badf34d23d170209dd43c780e8e5  validate_mechanism_certification.py


==> anc/validation_mechanism_certification/edge_resolved_derivatives.csv <==
step,direct_ABC,AB+AC,AB+BC,AC+BC
0.018,-2.526998396183237,2.6357777613109197,0.7489271141995444,0.20410694485682468
0.014,-2.52699340155414,2.635733391422686,0.7489172510398235,0.20411050617078777
0.011,-2.526990475005456,2.6357073893497196,0.7489114718308876,0.20411259273767998
0.008,-2.5269882508247576,2.6356876257210837,0.748907079586858,0.20411417845159208


==> anc/validation_mechanism_certification/leading_model_predictions.csv <==
ray,scale,actual_phase,leading_prediction,absolute_error,relative_error,minimum_gap,minimum_adjacent_overlap
direct_ABC,0.006,-0.015162236533469375,-0.015161914520968812,3.22012500563601e-07,2.123779693403313e-05,0.2105382967838385,0.9999846029587035
direct_ABC,0.01,-0.02527088983601322,-0.02526985753494802,1.0323010652020514e-06,4.084941495534251e-05,0.21053870487932702,0.999984588020932
direct_ABC,0.016,-0.040434650715796217,-0.04043177205591683,2.8786598793850704e-06,7.119289590550345e-05,0.21053969999518385,0.9999845655741204
direct_ABC,0.024,-0.06065453511511576,-0.06064765808387525,6.877031240512532e-06,0.00011338033054677065,0.21054174235659007,0.9999845355700888
path_AB_AC,0.006,9.488478318475657e-05,9.488395558465072e-05,8.276001058505483e-10,8.72215837010527e-06,0.20837407538688169,0.9999845566101951
path_AB_AC,0.01,0.0002635710518319456,0.00026356654329069647,4.508541249159063e-09,1.7105601005203463e-05,0.20693124267106344,0.9999845106247135
path_AB_AC,0.016,0.0006747556785335895,0.0006747303508241829,2.532770940666309e-08,3.753611894264669e-05,0.20476683622563407,0.9999844413837491
path_AB_AC,0.024,0.0015182638799893233,0.0015181432893544115,1.2059063491179356e-07,7.942666390287936e-05,0.20188088245386981,0.9999843485731214
path_AB_BC,0.006,2.695992468915165e-05,2.6960477326099398e-05,5.5263694774958e-10,2.0498460367433983e-05,0.2079831393467919,0.9999845706300019
path_AB_BC,0.01,7.488914570297212e-05,7.489021479472055e-05,1.069091748437975e-09,1.4275656884620413e-05,0.2062814904982444,0.9999845340543683
path_AB_BC,0.016,0.00019171912083448817,0.00019171894987448458,1.709600035864657e-10,8.917211952690734e-07,0.2037316231222981,0.9999844790226006
path_AB_BC,0.024,0.00043138144251742006,0.00043136763721759037,1.3805299829683631e-08,3.200253527161439e-05,0.200336996758522,0.9999844053326011
path_AC_BC,0.006,7.3480906963574455e-06,7.348174517978595e-06,8.382162114945846e-11,1.140726545346127e-05,0.21014476044499197,0.9999845733199053
path_AC_BC,0.01,2.041110766137777e-05,2.0411595883273878e-05,4.88221896108109e-10,2.39194219249517e-05,0.20988170730957245,0.9999845385443246
path_AC_BC,0.016,5.225084188298368e-05,5.225368546118112e-05,2.8435781974396742e-09,5.44216723590387e-05,0.20948585007185727,0.9999844862226701
path_AC_BC,0.024,0.00011755703750804258,0.00011757079228765752,1.3754779614935913e-08,0.00011700515687114767,0.20895564580880377,0.999984416164571
all_pair_paths,0.006,-4.258272468860014e-05,-4.258192393590484e-05,8.007526952982531e-10,1.8804637353622026e-05,0.2072072722182634,0.9999845809673188
all_pair_paths,0.01,-0.00011828573475236581,-0.00011828312204418009,2.6127081857193037e-09,2.208810885935717e-05,0.20498768873029283,0.9999845513532275
all_pair_paths,0.016,-0.00030281390343089853,-0.000302804792433101,9.11099779752093e-09,3.0087778976766963e-05,0.20165991611088252,0.9999845068668554
all_pair_paths,0.024,-0.0006813424526703749,-0.0006813107829744774,3.166969589742455e-08,4.64813190097021e-05,0.19722628195735892,0.9999844474259426
direct_plus_path,0.006,5.728380884617579e-05,5.728430636803702e-05,4.975218612334993e-10,8.685209158655892e-06,0.2079831407679924,0.9999845705938235
direct_plus_path,0.01,0.00012542977078178197,0.0001254299298646166,1.590828346332597e-10,1.2683020437789532e-06,0.2062814945560043,0.9999845339939717
direct_plus_path,0.016,0.00027258731456480945,0.00027258249398631827,4.820578491178569e-09,1.7684529813409364e-05,0.20373163394104754,0.9999844789257293
direct_plus_path,0.024,0.0005526935639448283,0.0005526629533853408,3.061055948744718e-08,5.5384324125226886e-05,0.20033702243056073,0.999984405186824


==> anc/validation_mechanism_certification/mechanism_certification_summary.json <==
{
  "direct_derivative": -2.526985753494802,
  "interpretive_scope": {
    "edge_resolved_scan": "coefficients of calibrated candidate covers",
    "not_claimed": "unique black-box microscopic Hamiltonian reconstruction",
    "radial_scan": "excludes candidates whose minimum cover exceeds the observed order"
  },
  "maximum_onset_order_error": 5.340522193919561e-05,
  "maximum_small_scale_prediction_relative_error": 7.119289590550345e-05,
  "minimum_adjacent_overlap_all_prediction_tests": 0.9999843485731214,
  "minimum_gap_all_prediction_tests": 0.19722628195735892,
  "mixed_direct_mediated_control": {
    "elasticity_at_largest_scale": 1.87724254660061,
    "elasticity_at_smallest_scale": 1.1818520455483346,
    "predicted_crossover_scale": 0.0067485071592368944
  },
  "nonlinear_knob_control": {
    "expected_leading_coefficient_in_s_squared": -2.526985753494802,
    "fitted_knob_order": 2.000001274106323,
    "interpretation": "A nonlinear laboratory knob can change the apparent radial order; mechanism inference therefore uses calibrated affine coupling coordinates.",
    "maximum_log_fit_residual": 9.233609672421039e-07
  },
  "pair_mixed_derivatives": {
    "AB+AC": 2.6356654329069644,
    "AB+BC": 0.7489021479472054,
    "AC+BC": 0.20411595883273875
  },
  "symmetry_blind_spot": {
    "max_abs_connected_phase": 2.55351295663786e-15,
    "max_individual_branch_phase": 0.872952938996985,
    "minimum_gap": 0.626696756953117,
    "pass": true,
    "reason": "the connected edge commutes pointwise with H0 and changes eigenvalues but not eigenvectors"
  },
  "validation_pass": true
}


==> anc/validation_mechanism_certification/mixed_mechanism_elasticity.csv <==
scale,phase,elasticity
0.0015,9.26599167128117e-06,1.1818520455483346
0.003,2.190207392471777e-05,1.3077428374733389
0.006,5.7284675826885234e-05,1.4706549965655522
0.012,0.00016849328493462323,1.6400904576409516
0.024,0.0005527048015294689,1.7806638608861882
0.048,0.0019685893371206298,1.87724254660061


==> anc/validation_mechanism_certification/radial_orders.csv <==
ray,edge_direction_AB,edge_direction_AC,edge_direction_BC,direct_direction_ABC,fitted_order,maximum_log_fit_residual
direct_ABC,0.0,0.0,0.0,1.0,1.0000519814600035,2.025882537504131e-05
path_AB_AC,1.0,1.0,0.0,0.0,2.000035763903902,2.5870168367525537e-05
path_AB_BC,1.0,0.0,1.0,0.0,2.0000265546346965,1.9214938749456678e-05
path_AC_BC,0.0,1.0,1.0,0.0,1.9999465947780608,3.865351935594674e-05
all_pair_paths,1.0,-0.63,0.77,0.0,2.000013999340833,1.0121837348719964e-05
direct_plus_path,1.0,0.0,1.0,-0.002,1.562890186518939,0.07890449568799873


==> anc/validation_mechanism_certification/validate_mechanism_certification.py <==
#!/usr/bin/env python3
"""Validate interaction-mechanism inference from connected geometric phases.

The calculation tests mechanism inference at three levels:

1. radial onset distinguishes a direct ABC hyperedge (order one) from each of
   the three pair-mediated two-edge covers of ABC (order two);
2. edge-resolved derivatives recover the leading Taylor coefficients and
   predict previously unused coupling rays;
3. exact symmetry and nonlinear-coordinate controls demonstrate why the
   result certifies mechanism classes rather than uniquely reconstructing an
   arbitrary microscopic Hamiltonian.
"""

from __future__ import annotations

import json
import os
import sys
from pathlib import Path

os.environ.setdefault("MPLCONFIGDIR", "/tmp/matplotlib-mechanism-certification")

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.linalg import eigh


ROOT = Path(__file__).resolve().parents[1]
OUT = Path(__file__).resolve().parent
sys.path.insert(0, str(ROOT / "code"))

import reproduce_experimental_bridge as bridge  # noqa: E402
import validate_partition_factorization as partition_validation  # noqa: E402


V_AC = bridge.Z[0] @ bridge.Z[2] / 4.0
EDGE_NAMES = ("AB", "AC", "BC")
EDGE_OPERATORS = (bridge.V_AB, V_AC, bridge.V_BC)
PAIR_COVERS = ((0, 1), (0, 2), (1, 2))

MESH = 480
DERIVATIVE_MESH = 720
DERIVATIVE_STEPS = np.asarray((0.018, 0.014, 0.011, 0.008), dtype=float)
RADIAL_SCALES = np.asarray(
    (0.003, 0.0045, 0.0065, 0.009, 0.013, 0.018, 0.026, 0.037, 0.052),
    dtype=float,
)


def full_hamiltonian(theta: float, edges: np.ndarray, direct: float) -> np.ndarray:
    value = bridge.factorized_hamiltonian(theta) + direct * bridge.V_ABC
    for coupling, operator in zip(edges, EDGE_OPERATORS):
        value = value + coupling * operator
    return value


def wilson_phase(edges: np.ndarray, direct: float, mesh: int = MESH) -> dict:
    tracked_vectors: list[np.ndarray] = []
    minimum_gap = np.inf
    minimum_adjacent_overlap = 1.0
    base_margin = np.nan
    base_minimum_assigned_probability = np.nan

    for index, theta in enumerate(np.linspace(0.0, 2.0 * np.pi, mesh, endpoint=False)):
        energies, eigenvectors = eigh(full_hamiltonian(theta, edges, direct))
        reference = bridge.REFERENCE if index == 0 else tracked_vectors[-1]
        cols, overlaps = bridge.assignment(reference, eigenvectors)
        tracked = eigenvectors[:, cols]
        if index == 0:
            base_margin, _, base_minimum_assigned_probability = bridge.assignment_margin(
                overlaps, cols
            )
        else:
            adjacent = np.abs(np.diag(reference.conj().T @ tracked))
            minimum_adjacent_overlap = min(
                minimum_adjacent_overlap, float(np.min(adjacent))
            )
        tracked_vectors.append(tracked)
        minimum_gap = min(minimum_gap, float(np.min(np.diff(energies))))

    closure = np.abs(np.diag(tracked_vectors[-1].conj().T @ tracked_vectors[0]))
    minimum_adjacent_overlap = min(minimum_adjacent_overlap, float(np.min(closure)))

    branch_phases = []
    for branch in range(8):
        product = 1.0 + 0.0j
        for index in range(mesh):
            product *= np.vdot(
                tracked_vectors[index][:, branch],
                tracked_vectors[(index + 1) % mesh][:, branch],
            )
        branch_phases.append(float(-np.angle(product)))

    connected = bridge.wrap_phase(float(np.dot(bridge.MOBIUS_SIGNS, branch_phases)))
    return {
        "phi": connected,
        "minimum_gap": float(minimum_gap),
        "minimum_adjacent_overlap": float(minimum_adjacent_overlap),
        "base_assignment_margin": float(base_margin),
        "base_minimum_assigned_probability": float(base_minimum_assigned_probability),
    }


ZERO = wilson_phase(np.zeros(3), 0.0, mesh=DERIVATIVE_MESH)["phi"]


def shifted_phase(edges: np.ndarray, direct: float, mesh: int = MESH) -> float:
    return bridge.wrap_phase(wilson_phase(edges, direct, mesh)["phi"] - ZERO)


def extrapolate_even_errors(steps: np.ndarray, values: np.ndarray) -> float:
    """Central differences have an even h error series."""
    return float(np.polyfit(steps**2, values, 2)[-1])


def derivative_coefficients() -> tuple[float, dict[str, float], pd.DataFrame]:
    rows = []
    direct_values = []
    pair_values: dict[str, list[float]] = {
        f"{EDGE_NAMES[i]}+{EDGE_NAMES[j]}": [] for i, j in PAIR_COVERS
    }
    for h in DERIVATIVE_STEPS:
        plus = shifted_phase(np.zeros(3), h, DERIVATIVE_MESH)
        minus = shifted_phase(np.zeros(3), -h, DERIVATIVE_MESH)
        direct_value = bridge.wrap_phase(plus - minus) / (2.0 * h)
        direct_values.append(direct_value)

        row = {"step": float(h), "direct_ABC": float(direct_value)}
        for left, right in PAIR_COVERS:
            values = []
            for sign_left, sign_right in ((1, 1), (1, -1), (-1, 1), (-1, -1)):
                edges = np.zeros(3)
                edges[left] = sign_left * h
                edges[right] = sign_right * h
                values.append(shifted_phase(edges, 0.0, DERIVATIVE_MESH))
            mixed = (values[0] - values[1] - values[2] + values[3]) / (4.0 * h**2)
            name = f"{EDGE_NAMES[left]}+{EDGE_NAMES[right]}"
            pair_values[name].append(float(mixed))
            row[name] = float(mixed)
        rows.append(row)

    table = pd.DataFrame(rows)
    direct = extrapolate_even_errors(DERIVATIVE_STEPS, np.asarray(direct_values))
    pairs = {
        name: extrapolate_even_errors(DERIVATIVE_STEPS, np.asarray(values))
        for name, values in pair_values.items()
    }
    return direct, pairs, table


def ray_phase(scale: float, edge_direction: np.ndarray, direct_direction: float) -> dict:
    return wilson_phase(scale * edge_direction, scale * direct_direction, MESH)


def fitted_order(edge_direction: np.ndarray, direct_direction: float) -> tuple[float, float]:
    phases = np.asarray(
        [abs(bridge.wrap_phase(ray_phase(s, edge_direction, direct_direction)["phi"] - ZERO))
         for s in RADIAL_SCALES]
    )
    keep = phases > 1.0e-13
    x = np.log(RADIAL_SCALES[keep][:7])
    y = np.log(phases[keep][:7])
    slope, intercept = np.polyfit(x, y, 1)
    residual = float(np.max(np.abs(y - (slope * x + intercept))))
    return float(slope), residual


def leading_prediction(
    scale: float,
    edge_direction: np.ndarray,
    direct_direction: float,
    direct_coefficient: float,
    pair_coefficients: dict[str, float],
) -> float:
    value = direct_coefficient * direct_direction * scale
    for left, right in PAIR_COVERS:
        name = f"{EDGE_NAMES[left]}+{EDGE_NAMES[right]}"
        value += (
            pair_coefficients[name]
            * edge_direction[left]
            * edge_direction[right]
            * scale**2
        )
    return float(value)


def radial_and_prediction_tests(
    direct_coefficient: float,
    pair_coefficients: dict[str, float],
) -> tuple[pd.DataFrame, pd.DataFrame]:
    rays = {
        "direct_ABC": (np.zeros(3), 1.0),
        "path_AB_AC": (np.asarray((1.0, 1.0, 0.0)), 0.0),
        "path_AB_BC": (np.asarray((1.0, 0.0, 1.0)), 0.0),
        "path_AC_BC": (np.asarray((0.0, 1.0, 1.0)), 0.0),
        "all_pair_paths": (np.asarray((1.0, -0.63, 0.77)), 0.0),
        "direct_plus_path": (np.asarray((1.0, 0.0, 1.0)), -0.002),
    }
    order_rows = []
    prediction_rows = []
    for name, (edges, direct) in rays.items():
        order, log_residual = fitted_order(edges, direct)
        order_rows.append(
            {
                "ray": name,
                "edge_direction_AB": edges[0],
                "edge_direction_AC": edges[1],
                "edge_direction_BC": edges[2],
                "direct_direction_ABC": direct,
                "fitted_order": order,
                "maximum_log_fit_residual": log_residual,
            }
        )
        for scale in (0.006, 0.01, 0.016, 0.024):
            actual_result = ray_phase(scale, edges, direct)
            actual = bridge.wrap_phase(actual_result["phi"] - ZERO)
            predicted = leading_prediction(
                scale, edges, direct, direct_coefficient, pair_coefficients
            )
            denominator = max(abs(actual), 1.0e-15)
            prediction_rows.append(
                {
                    "ray": name,
                    "scale": scale,
                    "actual_phase": actual,
                    "leading_prediction": predicted,
                    "absolute_error": abs(actual - predicted),
                    "relative_error": abs(actual - predicted) / denominator,
                    "minimum_gap": actual_result["minimum_gap"],
                    "minimum_adjacent_overlap": actual_result["minimum_adjacent_overlap"],
                }
            )
    return pd.DataFrame(order_rows), pd.DataFrame(prediction_rows)


def coordinate_control(direct_coefficient: float) -> dict:
    """A direct ABC coordinate driven as g_ABC=s^2 mimics radial order two."""
    phases = []
    for s in RADIAL_SCALES:
        phases.append(abs(shifted_phase(np.zeros(3), s**2, MESH)))
    x = np.log(RADIAL_SCALES[:7])
    y = np.log(np.asarray(phases[:7]))
    slope, intercept = np.polyfit(x, y, 1)
    return {
        "fitted_knob_order": float(slope),
        "maximum_log_fit_residual": float(np.max(np.abs(y - (slope * x + intercept)))),
        "interpretation": (
            "A nonlinear laboratory knob can change the apparent radial order; "
            "mechanism inference therefore uses calibrated affine coupling coordinates."
        ),
        "expected_leading_coefficient_in_s_squared": direct_coefficient,
    }


def mixed_mechanism_elasticity(
    direct_coefficient: float,
    pair_coefficients: dict[str, float],
) -> tuple[pd.DataFrame, float]:
    """Track the direct-to-mediated crossover for a weak direct component."""
    edge_direction = np.asarray((1.0, 0.0, 1.0))
    direct_direction = -0.002
    rows = []
    for scale in (0.0015, 0.003, 0.006, 0.012, 0.024, 0.048):
        step = scale / 10.0
        center = shifted_phase(scale * edge_direction, scale * direct_direction, DERIVATIVE_MESH)
        plus = shifted_phase(
            (scale + step) * edge_direction,
            (scale + step) * direct_direction,
            DERIVATIVE_MESH,
        )
        minus = shifted_phase(
            (scale - step) * edge_direction,
            (scale - step) * direct_direction,
            DERIVATIVE_MESH,
        )
        derivative = bridge.wrap_phase(plus - minus) / (2.0 * step)
        rows.append(
            {
                "scale": scale,
                "phase": center,
                "elasticity": scale * derivative / center,
            }
        )
    crossover = abs(
        direct_coefficient * direct_direction / pair_coefficients["AB+BC"]
    )
    return pd.DataFrame(rows), float(crossover)


def make_figure(
    orders: pd.DataFrame,
    predictions: pd.DataFrame,
    derivative_table: pd.DataFrame,
    output: Path,
) -> None:
    figure, axes = plt.subplots(1, 3, figsize=(10.4, 3.25))

    order_plot = orders[orders.ray != "direct_plus_path"]
    colors = ["#b23a48", "#277da1", "#277da1", "#277da1", "#577590"]
    axes[0].bar(np.arange(len(order_plot)), order_plot.fitted_order, color=colors)
    axes[0].axhline(1, color="black", ls=":", lw=0.8)
    axes[0].axhline(2, color="black", ls="--", lw=0.8)
    axes[0].set_xticks(np.arange(len(order_plot)))
    axes[0].set_xticklabels(("ABC", "AB+AC", "AB+BC", "AC+BC", "all pairs"), rotation=35, ha="right")
    axes[0].set_ylabel("fitted onset order")
    axes[0].set_title("radial mechanism class")
    axes[0].set_ylim(0, 2.35)
    axes[0].grid(axis="y", alpha=0.2)

    labels = ("direct ABC", "AB+AC", "AB+BC", "AC+BC")
    final = derivative_table.sort_values("step").iloc[0]
    values = [final["direct_ABC"], final["AB+AC"], final["AB+BC"], final["AC+BC"]]
    axes[1].bar(np.arange(4), values, color=("#b23a48", "#43aa8b", "#277da1", "#f8961e"))
    axes[1].axhline(0, color="black", lw=0.6)
    axes[1].set_xticks(np.arange(4))
    axes[1].set_xticklabels(labels, rotation=35, ha="right")
    axes[1].set_ylabel("edge-resolved derivative")
    axes[1].set_title("candidate path coefficients")
    axes[1].grid(axis="y", alpha=0.2)

    for name, marker in (("direct_ABC", "o"), ("path_AB_BC", "s"), ("all_pair_paths", "^"), ("direct_plus_path", "D")):
        subset = predictions[predictions.ray == name]
        axes[2].loglog(subset.scale, subset.relative_error, marker + "-", ms=4, label=name.replace("_", " "))
    axes[2].set_xlabel("radial scale")
    axes[2].set_ylabel("leading-model relative error")
    axes[2].set_title("prediction on unused rays")
    axes[2].legend(fontsize=6, frameon=False)
    axes[2].grid(which="both", alpha=0.2)

    for label, axis in zip(("a", "b", "c"), axes):
        axis.text(-0.15, 1.05, f"({label})", transform=axis.transAxes, fontweight="bold")
    figure.tight_layout()
    figure.savefig(output, dpi=220, bbox_inches="tight")
    figure.savefig(output.with_suffix(".pdf"), bbox_inches="tight")
    plt.close(figure)


def main() -> None:
    OUT.mkdir(parents=True, exist_ok=True)
    direct, pairs, derivative_table = derivative_coefficients()
    orders, predictions = radial_and_prediction_tests(direct, pairs)
    mixed_elasticity, predicted_crossover = mixed_mechanism_elasticity(direct, pairs)
    symmetry = partition_validation.symmetry_zero_check()
    coordinate = coordinate_control(direct)

    expected_orders = {
        "direct_ABC": 1.0,
        "path_AB_AC": 2.0,
        "path_AB_BC": 2.0,
        "path_AC_BC": 2.0,
        "all_pair_paths": 2.0,
    }
    order_errors = []
    for name, expected in expected_orders.items():
        measured = float(orders.loc[orders.ray == name, "fitted_order"].iloc[0])
        order_errors.append(abs(measured - expected))

    tested_predictions = predictions[
        predictions.ray.isin(("direct_ABC", "path_AB_BC", "all_pair_paths", "direct_plus_path"))
    ]
    small_predictions = tested_predictions[tested_predictions.scale <= 0.016]

    summary = {
        "direct_derivative": direct,
        "pair_mixed_derivatives": pairs,
        "maximum_onset_order_error": max(order_errors),
        "maximum_small_scale_prediction_relative_error": float(small_predictions.relative_error.max()),
        "minimum_gap_all_prediction_tests": float(predictions.minimum_gap.min()),
        "minimum_adjacent_overlap_all_prediction_tests": float(predictions.minimum_adjacent_overlap.min()),
        "symmetry_blind_spot": symmetry,
        "nonlinear_knob_control": coordinate,
        "mixed_direct_mediated_control": {
            "predicted_crossover_scale": predicted_crossover,
            "elasticity_at_smallest_scale": float(mixed_elasticity.elasticity.iloc[0]),
            "elasticity_at_largest_scale": float(mixed_elasticity.elasticity.iloc[-1]),
        },
        "interpretive_scope": {
            "radial_scan": "excludes candidates whose minimum cover exceeds the observed order",
            "edge_resolved_scan": "coefficients of calibrated candidate covers",
            "not_claimed": "unique black-box microscopic Hamiltonian reconstruction",
        },
    }
    summary["validation_pass"] = bool(
        summary["maximum_onset_order_error"] < 0.03
        and summary["maximum_small_scale_prediction_relative_error"] < 0.03
        and summary["minimum_gap_all_prediction_tests"] > 0.15
        and summary["minimum_adjacent_overlap_all_prediction_tests"] > 0.999
        and symmetry["pass"]
        and abs(coordinate["fitted_knob_order"] - 2.0) < 0.03
        and mixed_elasticity.elasticity.iloc[0] < 1.25
        and mixed_elasticity.elasticity.iloc[-1] > 1.85
    )

    derivative_table.to_csv(OUT / "edge_resolved_derivatives.csv", index=False)
    orders.to_csv(OUT / "radial_orders.csv", index=False)
    predictions.to_csv(OUT / "leading_model_predictions.csv", index=False)
    mixed_elasticity.to_csv(OUT / "mixed_mechanism_elasticity.csv", index=False)
    (OUT / "mechanism_certification_summary.json").write_text(
        json.dumps(summary, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    make_figure(
        orders,
        predictions,
        derivative_table,
        OUT / "mechanism_certification_validation.png",
    )

    if not summary["validation_pass"]:
        raise RuntimeError(json.dumps(summary, indent=2, sort_keys=True))
    print(json.dumps(summary, indent=2, sort_keys=True))
    print("MECHANISM_CERTIFICATION_VALIDATION_PASS")


if __name__ == "__main__":
    main()

